The first-order factorizable contributions to the three-loop massive operator matrix elements $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$

The unpolarized and polarized massive operator matrix elements $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$ contain first-order factorizable and non-first-order factorizable contributions in the determining difference or differential equations of their master integrals. We compute their first-order factorizable contributions in the single heavy mass case for all contributing Feynman diagrams. Moreover, we present the complete color-$\zeta$ factors for the cases in which also non-first-order factorizable contributions emerge in the master integrals, but cancel in the final result as found by using the method of arbitrary high Mellin moments. Individual contributions depend also on generalized harmonic sums and on nested finite binomial and inverse binomial sums in Mellin $N$-space, and correspondingly, on Kummer-Poincar\'e and square-root valued alphabets in Bjorken-$x$ space. We present a complete discussion of the possibilities of solving the present problem in $N$-space analytically and we also discuss the limitations in the present case to analytically continue the given $N$-space expressions to $N \in \mathbb{C}$ by strict methods. The representation through generating functions allows a well synchronized representation of the first-order factorizable results over a 17-letter alphabet. We finally obtain representations in terms of iterated integrals over the corresponding alphabet in $x$-space, also containing up to weight {\sf w = 5} special constants, which can be rationalized to Kummer-Poincar\'e iterated integrals at special arguments. The analytic $x$-space representation requires separate analyses for the intervals $x \in [0,1/4], [1/4,1/2], [1/2,1]$ and $x > 1$. We also derive the small and large $x$ limits of the first-order factorizable contributions.

==> anc/BSUM.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> Asymptotic representation of a series of binomial sums                                    *)
(*                                                                                                 *)
(***************************************************************************************************)




{BS[{{1, 0, -1}}, {1}, {{{2}, {1, 1}}}, N] -> 
  -2/9 + (2^(2*N)*(-28758556232948274187/(3606947894919168*N^(21/2)) - 
      174858744901633585/(150289495621632*N^(19/2)) - 
      594138422693101/(3131031158784*N^(17/2)) - 13727739885431/
       (391378894848*N^(15/2)) - 15246318703/(2038431744*N^(13/2)) - 
      160072865/(84934656*N^(11/2)) - 9267811/(15925248*N^(9/2)) - 
      153607/(663552*N^(7/2)) - 863/(6912*N^(5/2)) - 95/(864*N^(3/2)) - 
      7/(18*Sqrt[N]) + (4*Sqrt[N])/3))/Sqrt[Pi] - 
   (32*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1])/(9*Pi), 
 BS[{{1, 0, 0}}, {1}, {{{2}, {1, 1}}}, N] -> 
  (2^(2*N)*(1797410945424609151/(150289495621632*N^(21/2)) + 
     5464331904405803/(3131031158784*N^(19/2)) + 
     37133194953283/(130459631616*N^(17/2)) + 
     107249721865/(2038431744*N^(15/2)) + 953111599/(84934656*N^(13/2)) + 
     5000317/(1769472*N^(11/2)) + 576793/(663552*N^(9/2)) + 
     2425/(6912*N^(7/2)) + 59/(288*N^(5/2)) + 1/(18*N^(3/2)) + 
     4/(3*Sqrt[N])))/Sqrt[Pi], BS[{{1, 0, 0}}, {1}, {{{1, 1}, {2}}}, N] -> 
  7/9 + ((-115034280046636642783/(14427791579676672*N^(21/2)) + 
      699435110164273561/(601157982486528*N^(19/2)) - 
      2376532755785617/(12524124635136*N^(17/2)) + 
      54910715707991/(1565515579392*N^(15/2)) - 
      60994830787/(8153726976*N^(13/2)) + 640361849/(339738624*N^(11/2)) - 
      36974287/(63700992*N^(9/2)) + 612727/(2654208*N^(7/2)) - 
      3587/(27648*N^(5/2)) + 407/(3456*N^(3/2)) - 19/(72*Sqrt[N]) - 
      Sqrt[N]/3)*Sqrt[Pi])/2^(2*N) - (2*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1])/
    9, BS[{{1, 0, 1}}, {-1}, {{{2}, {1, 1}}}, N] -> 
  -1/2 + (2^(2*N)*((12390901866595709*(-1)^N)/(1677721600000000*N^(21/2)) - 
      (47192088042069*(-1)^N)/(41943040000000*N^(19/2)) - 
      (189309041659*(-1)^N)/(131072000000*N^(17/2)) - 
      (5341516463*(-1)^N)/(16384000000*N^(15/2)) + (42704877*(-1)^N)/
       (204800000*N^(13/2)) + (1088847*(-1)^N)/(5120000*N^(11/2)) + 
      (1217*(-1)^N)/(32000*N^(9/2)) - (99*(-1)^N)/(800*N^(7/2)) - 
      (17*(-1)^N)/(50*N^(5/2)) + (4*(-1)^N)/(5*N^(3/2))))/Sqrt[Pi] - 
   GL[{(1/4 + VarGL)^(-1)}, 1] + 
   (12*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1] + 
     32*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1])/Pi, 
 BS[{{1, 0, 1}}, {1}, {{{2}, {1, 1}}}, N] -> 
  (2^(2*N)*(559009351100017/(12884901888*N^(21/2)) + 
     10196749398803/(1610612736*N^(19/2)) + 8661610299/(8388608*N^(17/2)) + 
     600355949/(3145728*N^(15/2)) + 2667103/(65536*N^(13/2)) + 
     84073/(8192*N^(11/2)) + 2441/(768*N^(9/2)) + 121/(96*N^(7/2)) + 
     1/(2*N^(5/2)) + 4/(3*N^(3/2))))/Sqrt[Pi], 
 BS[{{1, 0, 2}}, {1}, {{{2}, {1, 1}}}, N] -> 
  (2^(2*N)*(16456924613625161/(391378894848*N^(21/2)) + 
     12507752939641/(2038431744*N^(19/2)) + 84993746255/(84934656*N^(17/2)) + 
     981801383/(5308416*N^(15/2)) + 8730995/(221184*N^(13/2)) + 
     23011/(2304*N^(11/2)) + 2641/(864*N^(9/2)) + 17/(18*N^(7/2)) + 
     4/(3*N^(5/2))))/Sqrt[Pi], BS[{{1, 0, 2}}, {1}, {{{1, 1}, {2}}}, N] -> 
  ((2236037490552277/(51539607552*N^(21/2)) - 40786998598643/
       (6442450944*N^(19/2)) + 34646401871/(33554432*N^(17/2)) - 
      2401421189/(12582912*N^(15/2)) + 10668811/(262144*N^(13/2)) - 
      336313/(32768*N^(11/2)) + 9749/(3072*N^(9/2)) - 481/(384*N^(7/2)) + 
      5/(8*N^(5/2)) - 1/(3*N^(3/2)))*Sqrt[Pi])/2^(2*N) + 
   2*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1] + 
   GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1], 
 BS[{{1, 0, 3}}, {-1}, {{{2}, {1, 1}}}, N] -> 
  -1 + ((-1)^N*2^(2*N)*(-21918282543479/(655360000000*N^(21/2)) - 
      67584028111/(16384000000*N^(19/2)) + 722937341/(204800000*N^(17/2)) + 
      53107787/(25600000*N^(15/2)) + 8501/(160000*N^(13/2)) - 
      2639/(4000*N^(11/2)) - 33/(50*N^(9/2)) + 4/(5*N^(7/2))))/Sqrt[Pi] + 
   2*ln2*GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] - 
   GL[{VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] + 
   (40*GL[{(I*Sqrt[-1 + VarGL]*Sqrt[VarGL])/(1 + 4*VarGL)}, 1] + 
     48*GL[{(1 + 4*VarGL)^(-1), I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1] + 
     16*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 
       1] + 32*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
        I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1])/Pi - 2*ln2^2*Log[5] - z2*Log[5], 
 BS[{{1, 0, 3}}, {1}, {{{2}, {1, 1}}}, N] -> 
  (2^(2*N)*(1795965450851/(75497472*N^(21/2)) + 
     10919442637/(3145728*N^(19/2)) + 111298733/(196608*N^(17/2)) + 
     2573563/(24576*N^(15/2)) + 17209/(768*N^(13/2)) + 179/(32*N^(11/2)) + 
     25/(18*N^(9/2)) + 4/(3*N^(7/2))))/Sqrt[Pi], 
 BS[{{1, 0, 4}}, {-1}, {{{2}, {1, 1}}}, N] -> 
  2 + ((-1)^N*2^(2*N)*(-172265610527/(16384000000*N^(21/2)) + 
      1820228741/(204800000*N^(19/2)) + 22790383/(5120000*N^(17/2)) + 
      6189/(160000*N^(15/2)) - 4287/(4000*N^(13/2)) - 41/(50*N^(11/2)) + 
      4/(5*N^(9/2))))/Sqrt[Pi] - 2*ln2^2*GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 
     1] + 2*ln2*GL[{VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] - 
   GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] + 
   (-80*GL[{(I*Sqrt[-1 + VarGL]*Sqrt[VarGL])/(1 + 4*VarGL)}, 1] - 
     96*GL[{(1 + 4*VarGL)^(-1), I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1] - 
     48*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 
       1] - 16*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
        I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1] - 
     32*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), 
        I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1])/Pi + (4*ln2^3*Log[5])/3 + 
   2*z3*Log[5] + 6*z2*(-GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]/6 + 
     (ln2*Log[5])/3), BS[{{1, 1, 1}}, {1}, {{{2}, {1, 1}}}, N] -> 
  -1 + (2^(2*N)*(56165554617207035/(3131031158784*N^(21/2)) + 
      341668298237123/(130459631616*N^(19/2)) + 
      289336951475/(679477248*N^(17/2)) + 6798801295/(84934656*N^(15/2)) + 
      27786605/(1769472*N^(13/2)) + 395857/(73728*N^(11/2)) + 
      1225/(6912*N^(9/2)) + 475/(288*N^(7/2)) - 5/(6*N^(5/2)) + 
      4/(3*N^(3/2))))/Sqrt[Pi], BS[{{1, 1, 2}}, {-1}, {{{2}, {1, 1}}}, N] -> 
  3/4 + ((-1)^N*2^(2*N)*(695497525531627/(41943040000000*N^(21/2)) - 
      919457012979/(131072000000*N^(19/2)) + 24340761773/
       (3276800000*N^(17/2)) - 1457544507/(204800000*N^(15/2)) + 
      27611631/(5120000*N^(13/2)) - 137271/(32000*N^(11/2)) + 
      2701/(800*N^(9/2)) - 21/(10*N^(7/2)) + 4/(5*N^(5/2))))/Sqrt[Pi] + 
   (-10*GL[{(I*Sqrt[-1 + VarGL]*Sqrt[VarGL])/(1 + 4*VarGL)}, 1] + 
     16*GL[{(1 + 4*VarGL)^(-1), I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1])/Pi - 
   Log[5]/2, BS[{{1, 1, 2}}, {1}, {{{2}, {1, 1}}}, N] -> 
  -1 + (2^(2*N)*(5556242271241673/(391378894848*N^(21/2)) + 
      4201766996521/(2038431744*N^(19/2)) + 29336437487/(84934656*N^(17/2)) + 
      296055575/(5308416*N^(15/2)) + 4164659/(221184*N^(13/2)) - 
      2381/(2304*N^(11/2)) + 3697/(864*N^(9/2)) - 31/(18*N^(7/2)) + 
      4/(3*N^(5/2))))/Sqrt[Pi], BS[{{1, 1, 3}}, {-1}, {{{2}, {1, 1}}}, N] -> 
  11/4 + ((-1)^N*2^(2*N)*(-20666274477039/(655360000000*N^(21/2)) + 
      493883742849/(16384000000*N^(19/2)) - 4972561419/(204800000*N^(17/2)) + 
      406527467/(25600000*N^(15/2)) - 1697859/(160000*N^(13/2)) + 
      26401/(4000*N^(11/2)) - 153/(50*N^(9/2)) + 4/(5*N^(7/2))))/Sqrt[Pi] - 
   GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]/2 + 
   (-30*GL[{(I*Sqrt[-1 + VarGL]*Sqrt[VarGL])/(1 + 4*VarGL)}, 1] + 
     24*GL[{(1 + 4*VarGL)^(-1), I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1] - 
     16*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 
       1])/Pi - Log[5] + ln2*Log[5], 
 BS[{{1, 1, 3}}, {1}, {{{2}, {1, 1}}}, N] -> 
  -1 + 2^(2*N)*((-4*ln2)/N^11 + (1655485031089/(226492416*N^(21/2)) + 
       10409743255/(9437184*N^(19/2)) + 9960631/(65536*N^(17/2)) + 
       1195163/(24576*N^(15/2)) - 2975/(768*N^(13/2)) + 259/(32*N^(11/2)) - 
       47/(18*N^(9/2)) + 4/(3*N^(7/2)))/Sqrt[Pi]), 
 BS[{{1, 1, 4}}, {1}, {{{2}, {1, 1}}}, N] -> 
  -1 + (2^(2*N)*(81950938597/(28311552*N^(21/2)) + 
      205638335/(589824*N^(19/2)) + 2564059/(24576*N^(17/2)) - 
      6863/(768*N^(15/2)) + 419/(32*N^(13/2)) - 7/(2*N^(11/2)) + 
      4/(3*N^(9/2))))/Sqrt[Pi], BS[{{1, 1, 5}}, {1}, {{{2}, {1, 1}}}, N] -> 
  -1 + (2^(2*N)*(11284494997/(15925248*N^(21/2)) + 
      131156953/(663552*N^(19/2)) - 116215/(6912*N^(17/2)) + 
      16657/(864*N^(15/2)) - 79/(18*N^(13/2)) + 4/(3*N^(11/2))))/Sqrt[Pi], 
 BS[{{1, 0, 0}, {1, 0, 1}}, {1, -1}, {{{1, 1}, {2}}, {{2}, {1, 1}}}, N] -> 
  -16/9 + (-1)^N*(-6151323/(390625*N^10) + 133979/(78125*N^9) + 
     151373/(62500*N^8) - 1649/(15625*N^7) - 1729/(3125*N^6) - 17/(625*N^5) + 
     57/(250*N^4) + 1/(25*N^3) - 8/(25*N^2) + 2/(5*N)) - 
   (4*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1])/9 + 
   (4*Sqrt[5]*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1])/9 - 
   (2*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1]*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/
    9 + (Sqrt[Pi]*(-115034280046636642783/(7213895789838336*N^(21/2)) + 
      (115034280046636642783*Sqrt[5])/(7213895789838336*N^(21/2)) + 
      699435110164273561/(300578991243264*N^(19/2)) - 
      (699435110164273561*Sqrt[5])/(300578991243264*N^(19/2)) - 
      2376532755785617/(6262062317568*N^(17/2)) + (2376532755785617*Sqrt[5])/
       (6262062317568*N^(17/2)) + 54910715707991/(782757789696*N^(15/2)) - 
      (54910715707991*Sqrt[5])/(782757789696*N^(15/2)) - 
      60994830787/(4076863488*N^(13/2)) + (60994830787*Sqrt[5])/
       (4076863488*N^(13/2)) + 640361849/(169869312*N^(11/2)) - 
      (640361849*Sqrt[5])/(169869312*N^(11/2)) - 
      36974287/(31850496*N^(9/2)) + (36974287*Sqrt[5])/(31850496*N^(9/2)) + 
      612727/(1327104*N^(7/2)) - (612727*Sqrt[5])/(1327104*N^(7/2)) - 
      3587/(13824*N^(5/2)) + (3587*Sqrt[5])/(13824*N^(5/2)) + 
      407/(1728*N^(3/2)) - (407*Sqrt[5])/(1728*N^(3/2)) - 19/(36*Sqrt[N]) + 
      (19*Sqrt[5])/(36*Sqrt[N]) - (2*Sqrt[N])/3 + (2*Sqrt[5]*Sqrt[N])/3 - 
      (115034280046636642783*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/
       (14427791579676672*N^(21/2)) + (699435110164273561*
        GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/(601157982486528*N^(19/2)) - 
      (2376532755785617*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/
       (12524124635136*N^(17/2)) + 
      (54910715707991*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/
       (1565515579392*N^(15/2)) - (60994830787*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 
         1])/(8153726976*N^(13/2)) + 
      (640361849*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/(339738624*N^(11/2)) - 
      (36974287*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/(63700992*N^(9/2)) + 
      (612727*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/(2654208*N^(7/2)) - 
      (3587*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/(27648*N^(5/2)) + 
      (407*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/(3456*N^(3/2)) - 
      (19*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/(72*Sqrt[N]) - 
      (Sqrt[N]*GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1])/3))/2^(2*N) + 
   (4*Sqrt[5]*GL[{Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1])/9 - 
   (2*GL[{Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1])/9, 
 BS[{{1, 0, 0}, {1, 0, 1}}, {1, 1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  (2^(2*N)*(-406178236737560638183/(9299162541588480*N^(21/2)) - 
     1526304609233872751/(246568703754240*N^(19/2)) - 
     1253498172314867/(1284211998720*N^(17/2)) - 
     5567222435543/(32105299968*N^(15/2)) - 117935078213/
      (3344302080*N^(13/2)) - 166711219/(19906560*N^(11/2)) - 
     1475413/(622080*N^(9/2)) - 4295/(5184*N^(7/2)) - 59/(108*N^(5/2)) + 
     2/(9*N^(3/2)) + (1797410945424609151/(150289495621632*N^(21/2)) + 
       5464331904405803/(3131031158784*N^(19/2)) + 37133194953283/
        (130459631616*N^(17/2)) + 107249721865/(2038431744*N^(15/2)) + 
       953111599/(84934656*N^(13/2)) + 5000317/(1769472*N^(11/2)) + 
       576793/(663552*N^(9/2)) + 2425/(6912*N^(7/2)) + 59/(288*N^(5/2)) + 
       1/(18*N^(3/2)) + 4/(3*Sqrt[N]))*LG[N]))/Sqrt[Pi], 
 BS[{{1, 0, 0}, {1, 0, 2}}, {1, -1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  -365/18 - ln2^2/3 - GL[{(1/4 + VarGL)^(-1)}, 1]/4 - 
   (128*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
       Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 + 
   ((-85*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1])/2 + 
     (128*ln2*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1])/
      3 - (1024*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1])/3 + 
     8*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     (1024*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
         Sqrt[(1 - VarGL)*VarGL]}, 1])/3 + 
     (1024*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
         Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1])/3 + 
     GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
      (256*Sqrt[2] - (256*Log[2 + Sqrt[2]])/3))/Pi + 
   GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
    (32*Sqrt[2] - (32*Log[2 + Sqrt[2]])/3) + 8*Sqrt[2]*Log[2 + Sqrt[2]] - 
   (4*Log[2 + Sqrt[2]]^2)/3 + 
   ln2*(-4*Sqrt[2] + (16*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 
        1])/3 + (4*Log[2 + Sqrt[2]])/3) + 
   2^(2*N)*((ln2*(1797410945424609151/(2348273369088*N^(21/2)) + 
         5464331904405803/(48922361856*N^(19/2)) + 37133194953283/
          (2038431744*N^(17/2)) + 107249721865/(31850496*N^(15/2)) + 
         953111599/(1327104*N^(13/2)) + 5000317/(27648*N^(11/2)) + 
         576793/(10368*N^(9/2)) + 2425/(108*N^(7/2)) + 118/(9*N^(5/2)) + 
         32/(9*N^(3/2)) + 256/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (-1797410945424609151/(293534171136*N^(21/2)) - 5464331904405803/
          (6115295232*N^(19/2)) - 37133194953283/(254803968*N^(17/2)) - 
         107249721865/(3981312*N^(15/2)) - 953111599/(165888*N^(13/2)) - 
         5000317/(3456*N^(11/2)) - 576793/(1296*N^(9/2)) - 
         4850/(27*N^(7/2)) - 944/(9*N^(5/2)) - 256/(9*N^(3/2)) - 
         2048/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
        (1797410945424609151/(195689447424*Sqrt[2]*N^(21/2)) + 
         5464331904405803/(4076863488*Sqrt[2]*N^(19/2)) + 
         37133194953283/(169869312*Sqrt[2]*N^(17/2)) + 
         107249721865/(2654208*Sqrt[2]*N^(15/2)) + 
         953111599/(110592*Sqrt[2]*N^(13/2)) + 
         5000317/(2304*Sqrt[2]*N^(11/2)) + 576793/(864*Sqrt[2]*N^(9/2)) + 
         2425/(9*Sqrt[2]*N^(7/2)) + (236*Sqrt[2])/(3*N^(5/2)) + 
         (64*Sqrt[2])/(3*N^(3/2)) + (512*Sqrt[2])/Sqrt[N] + 
         (-1797410945424609151/(1174136684544*N^(21/2)) - 5464331904405803/
            (24461180928*N^(19/2)) - 37133194953283/(1019215872*N^(17/2)) - 
           107249721865/(15925248*N^(15/2)) - 953111599/(663552*N^(13/2)) - 
           5000317/(13824*N^(11/2)) - 576793/(5184*N^(9/2)) - 
           2425/(54*N^(7/2)) - 236/(9*N^(5/2)) - 64/(9*N^(3/2)) - 
           512/(3*Sqrt[N]))*Log[2 + Sqrt[2]]))/Pi^(3/2) + 
     ((-1)^N*(649668611340331/(83886080000000*N^(21/2)) + 
         3427812891413/(262144000000*N^(19/2)) - 3183920131/
          (6553600000*N^(17/2)) - 1015231971/(409600000*N^(15/2)) - 
         1222257/(10240000*N^(13/2)) + 48337/(64000*N^(11/2)) + 
         253/(1600*N^(9/2)) - 13/(20*N^(7/2)) + 2/(5*N^(5/2))) + 
       ln2^2*(-1797410945424609151/(300578991243264*N^(21/2)) - 
         5464331904405803/(6262062317568*N^(19/2)) - 37133194953283/
          (260919263232*N^(17/2)) - 107249721865/(4076863488*N^(15/2)) - 
         953111599/(169869312*N^(13/2)) - 5000317/(3538944*N^(11/2)) - 
         576793/(1327104*N^(9/2)) - 2425/(13824*N^(7/2)) - 59/(576*N^(5/2)) - 
         1/(36*N^(3/2)) - 2/(3*Sqrt[N])) - 174348861706187087647/
        (450868486864896*N^(21/2)) - 530040194727362891/
        (9393093476352*N^(19/2)) - 3601919910468451/(391378894848*N^(17/2)) - 
       10403223020905/(6115295232*N^(15/2)) - 92451825103/
        (254803968*N^(13/2)) - 485030749/(5308416*N^(11/2)) - 
       55948921/(1990656*N^(9/2)) - 235225/(20736*N^(7/2)) - 
       5723/(864*N^(5/2)) - 97/(54*N^(3/2)) - 388/(9*Sqrt[N]) + 
       (1797410945424609151/(6262062317568*Sqrt[2]*N^(21/2)) + 
         5464331904405803/(130459631616*Sqrt[2]*N^(19/2)) + 
         37133194953283/(5435817984*Sqrt[2]*N^(17/2)) + 
         107249721865/(84934656*Sqrt[2]*N^(15/2)) + 
         953111599/(3538944*Sqrt[2]*N^(13/2)) + 
         5000317/(73728*Sqrt[2]*N^(11/2)) + 576793/(27648*Sqrt[2]*N^(9/2)) + 
         2425/(288*Sqrt[2]*N^(7/2)) + 59/(12*Sqrt[2]*N^(5/2)) + 
         (2*Sqrt[2])/(3*N^(3/2)) + (16*Sqrt[2])/Sqrt[N])*Log[2 + Sqrt[2]] + 
       (-1797410945424609151/(75144747810816*N^(21/2)) - 
         5464331904405803/(1565515579392*N^(19/2)) - 37133194953283/
          (65229815808*N^(17/2)) - 107249721865/(1019215872*N^(15/2)) - 
         953111599/(42467328*N^(13/2)) - 5000317/(884736*N^(11/2)) - 
         576793/(331776*N^(9/2)) - 2425/(3456*N^(7/2)) - 59/(144*N^(5/2)) - 
         1/(9*N^(3/2)) - 8/(3*Sqrt[N]))*Log[2 + Sqrt[2]]^2 + 
       ln2*(-1797410945424609151/(12524124635136*Sqrt[2]*N^(21/2)) - 
         5464331904405803/(260919263232*Sqrt[2]*N^(19/2)) - 
         37133194953283/(10871635968*Sqrt[2]*N^(17/2)) - 
         107249721865/(169869312*Sqrt[2]*N^(15/2)) - 
         953111599/(7077888*Sqrt[2]*N^(13/2)) - 
         5000317/(147456*Sqrt[2]*N^(11/2)) - 576793/(55296*Sqrt[2]*N^(9/2)) - 
         2425/(576*Sqrt[2]*N^(7/2)) - 59/(24*Sqrt[2]*N^(5/2)) - 
         Sqrt[2]/(3*N^(3/2)) - (8*Sqrt[2])/Sqrt[N] + 
         (1797410945424609151/(75144747810816*N^(21/2)) + 5464331904405803/
            (1565515579392*N^(19/2)) + 37133194953283/(65229815808*
             N^(17/2)) + 107249721865/(1019215872*N^(15/2)) + 
           953111599/(42467328*N^(13/2)) + 5000317/(884736*N^(11/2)) + 
           576793/(331776*N^(9/2)) + 2425/(3456*N^(7/2)) + 59/(144*N^(5/2)) + 
           1/(9*N^(3/2)) + 8/(3*Sqrt[N]))*Log[2 + Sqrt[2]]))/Sqrt[Pi]), 
 BS[{{1, 0, 0}, {1, 0, 3}}, {1, -1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  -12395/864 + (2*ln2^3)/3 - (3*GL[{(1/4 + VarGL)^(-1)}, 1])/4 - 
   GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]/4 - 
   (64*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
       Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 + 
   (128*GL[{VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL], 
       Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 - 
   (128*GL[{VarGL^(-1), (Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
       Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 + 
   (128*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), 
       Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 - 
   (128*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), VarGL^(-1), 
       Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 + 
   GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
    (16*Sqrt[2] + (128*GL[{VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 - 
     (16*Log[2 + Sqrt[2]])/3) + ln2^2*(-1/6 + 8*Sqrt[2] - 
     (32*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1])/3 - 
     (8*Log[2 + Sqrt[2]])/3) + 4*Sqrt[2]*Log[2 + Sqrt[2]] - 
   (2*Log[2 + Sqrt[2]]^2)/3 + GL[{VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 
     1]*(-32*Sqrt[2] + (32*Log[2 + Sqrt[2]])/3) + 
   ln2*(48 - 2*Sqrt[2] + GL[{(1/4 + VarGL)^(-1)}, 1]/2 - 
     (16*GL[{VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 + 
     (256*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
         Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 + (2/3 - 16*Sqrt[2])*
      Log[2 + Sqrt[2]] + (8*Log[2 + Sqrt[2]]^2)/3 + 
     GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
      (8/3 - 64*Sqrt[2] + (64*Log[2 + Sqrt[2]])/3)) + 
   ((55*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1])/4 - 
     (256*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[1 - VarGL^2]}, 1])/3 + 
     20*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     (256*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
         Sqrt[1 - VarGL^2]}, 1])/3 + ln2*((32*GL[{Sqrt[1 - VarGL^2]}, 1])/3 - 
       (128*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1])/3) + 
     GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
      ((-256*GL[{Sqrt[1 - VarGL^2]}, 1])/3 + 
       (1024*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1])/3) - 
     8*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     (1024*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
         VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1])/3 - 
     (1024*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
         Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
        1])/3 + GL[{Sqrt[1 - VarGL^2]}, 1]*(64*Sqrt[2] - 
       (64*Log[2 + Sqrt[2]])/3) + 
     GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
       1]*(-256*Sqrt[2] + (256*Log[2 + Sqrt[2]])/3))/Pi + 
   2^(2*N)*((-1)^N*((5770780371753/(64000000000*Sqrt[2]*N^11) + 
         142663759269/(16000000000*Sqrt[2]*N^10) - 13167884589/
          (800000000*Sqrt[2]*N^9) - 138932193/(40000000*Sqrt[2]*N^8) + 
         7194621/(2000000*Sqrt[2]*N^7) + 170061/(100000*Sqrt[2]*N^6) - 
         26769/(25000*Sqrt[2]*N^5) - 1581/(1250*Sqrt[2]*N^4) + 
         (33*Sqrt[2])/(125*N^3) + (36*Sqrt[2])/(25*N^2) - (16*Sqrt[2])/(5*N))*
        GL[{VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] + 
       (5770780371753/(64000000000*Sqrt[2]*N^11) + 142663759269/
          (16000000000*Sqrt[2]*N^10) - 13167884589/(800000000*Sqrt[2]*N^9) - 
         138932193/(40000000*Sqrt[2]*N^8) + 7194621/(2000000*Sqrt[2]*N^7) + 
         170061/(100000*Sqrt[2]*N^6) - 26769/(25000*Sqrt[2]*N^5) - 
         1581/(1250*Sqrt[2]*N^4) + (33*Sqrt[2])/(125*N^3) + 
         (36*Sqrt[2])/(25*N^2) - (16*Sqrt[2])/(5*N))*
        GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1)}, 1]) + 
     ((-1797410945424609151/(1174136684544*N^(21/2)) - 5464331904405803/
          (24461180928*N^(19/2)) - 37133194953283/(1019215872*N^(17/2)) - 
         107249721865/(15925248*N^(15/2)) - 953111599/(663552*N^(13/2)) - 
         5000317/(13824*N^(11/2)) - 576793/(5184*N^(9/2)) - 
         2425/(54*N^(7/2)) - 236/(9*N^(5/2)) - 64/(9*N^(3/2)) - 
         512/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[1 - VarGL^2]}, 1] + 
       ln2*((1797410945424609151/(9393093476352*N^(21/2)) + 
           5464331904405803/(195689447424*N^(19/2)) + 37133194953283/
            (8153726976*N^(17/2)) + 107249721865/(127401984*N^(15/2)) + 
           953111599/(5308416*N^(13/2)) + 5000317/(110592*N^(11/2)) + 
           576793/(41472*N^(9/2)) + 2425/(432*N^(7/2)) + 59/(18*N^(5/2)) + 
           8/(9*N^(3/2)) + 64/(3*Sqrt[N]))*GL[{Sqrt[1 - VarGL^2]}, 1] + 
         (-1797410945424609151/(2348273369088*N^(21/2)) - 5464331904405803/
            (48922361856*N^(19/2)) - 37133194953283/(2038431744*N^(17/2)) - 
           107249721865/(31850496*N^(15/2)) - 953111599/(1327104*N^(13/2)) - 
           5000317/(27648*N^(11/2)) - 576793/(10368*N^(9/2)) - 
           2425/(108*N^(7/2)) - 118/(9*N^(5/2)) - 32/(9*N^(3/2)) - 
           256/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), 
            Sqrt[(1 - VarGL)*VarGL]}, 1]) + 
       (1797410945424609151/(293534171136*N^(21/2)) + 5464331904405803/
          (6115295232*N^(19/2)) + 37133194953283/(254803968*N^(17/2)) + 
         107249721865/(3981312*N^(15/2)) + 953111599/(165888*N^(13/2)) + 
         5000317/(3456*N^(11/2)) + 576793/(1296*N^(9/2)) + 
         4850/(27*N^(7/2)) + 944/(9*N^(5/2)) + 256/(9*N^(3/2)) + 
         2048/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
         1] + GL[{Sqrt[1 - VarGL^2]}, 1]*(1797410945424609151/
          (782757789696*Sqrt[2]*N^(21/2)) + 5464331904405803/
          (16307453952*Sqrt[2]*N^(19/2)) + 37133194953283/
          (679477248*Sqrt[2]*N^(17/2)) + 107249721865/(10616832*Sqrt[2]*
           N^(15/2)) + 953111599/(442368*Sqrt[2]*N^(13/2)) + 
         5000317/(9216*Sqrt[2]*N^(11/2)) + 576793/(3456*Sqrt[2]*N^(9/2)) + 
         2425/(36*Sqrt[2]*N^(7/2)) + (59*Sqrt[2])/(3*N^(5/2)) + 
         (16*Sqrt[2])/(3*N^(3/2)) + (128*Sqrt[2])/Sqrt[N] + 
         (-1797410945424609151/(4696546738176*N^(21/2)) - 5464331904405803/
            (97844723712*N^(19/2)) - 37133194953283/(4076863488*N^(17/2)) - 
           107249721865/(63700992*N^(15/2)) - 953111599/(2654208*N^(13/2)) - 
           5000317/(55296*N^(11/2)) - 576793/(20736*N^(9/2)) - 
           2425/(216*N^(7/2)) - 59/(9*N^(5/2)) - 16/(9*N^(3/2)) - 
           128/(3*Sqrt[N]))*Log[2 + Sqrt[2]]) + 
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
         1]*(-1797410945424609151/(195689447424*Sqrt[2]*N^(21/2)) - 
         5464331904405803/(4076863488*Sqrt[2]*N^(19/2)) - 
         37133194953283/(169869312*Sqrt[2]*N^(17/2)) - 
         107249721865/(2654208*Sqrt[2]*N^(15/2)) - 
         953111599/(110592*Sqrt[2]*N^(13/2)) - 
         5000317/(2304*Sqrt[2]*N^(11/2)) - 576793/(864*Sqrt[2]*N^(9/2)) - 
         2425/(9*Sqrt[2]*N^(7/2)) - (236*Sqrt[2])/(3*N^(5/2)) - 
         (64*Sqrt[2])/(3*N^(3/2)) - (512*Sqrt[2])/Sqrt[N] + 
         (1797410945424609151/(1174136684544*N^(21/2)) + 5464331904405803/
            (24461180928*N^(19/2)) + 37133194953283/(1019215872*N^(17/2)) + 
           107249721865/(15925248*N^(15/2)) + 953111599/(663552*N^(13/2)) + 
           5000317/(13824*N^(11/2)) + 576793/(5184*N^(9/2)) + 
           2425/(54*N^(7/2)) + 236/(9*N^(5/2)) + 64/(9*N^(3/2)) + 
           512/(3*Sqrt[N]))*Log[2 + Sqrt[2]]))/Pi^(3/2) + 
     ((-1)^N*(77651527688141/(1310720000000*N^(21/2)) - 
         37557077031/(32768000000*N^(19/2)) - 3482885639/
          (409600000*N^(17/2)) - 21337573/(51200000*N^(15/2)) + 
         585721/(320000*N^(13/2)) + 2281/(8000*N^(11/2)) - 93/(100*N^(9/2)) + 
         2/(5*N^(7/2))) + ln2^3*(1797410945424609151/(150289495621632*
           N^(21/2)) + 5464331904405803/(3131031158784*N^(19/2)) + 
         37133194953283/(130459631616*N^(17/2)) + 107249721865/
          (2038431744*N^(15/2)) + 953111599/(84934656*N^(13/2)) + 
         5000317/(1769472*N^(11/2)) + 576793/(663552*N^(9/2)) + 
         2425/(6912*N^(7/2)) + 59/(288*N^(5/2)) + 1/(18*N^(3/2)) + 
         4/(3*Sqrt[N])) - 8791136934071763357541/(28855583159353344*
         N^(21/2)) - 26726047344448782473/(601157982486528*N^(19/2)) - 
       181618456516507153/(25048249270272*N^(17/2)) - 
       524558389641715/(391378894848*N^(15/2)) - 4661668830709/
        (16307453952*N^(13/2)) - 24456550447/(339738624*N^(11/2)) - 
       2821094563/(127401984*N^(9/2)) - 11860675/(1327104*N^(7/2)) - 
       288569/(55296*N^(5/2)) - 4891/(3456*N^(3/2)) - 4891/(144*Sqrt[N]) + 
       (1797410945424609151/(2348273369088*N^(21/2)) + 5464331904405803/
          (48922361856*N^(19/2)) + 37133194953283/(2038431744*N^(17/2)) + 
         107249721865/(31850496*N^(15/2)) + 953111599/(1327104*N^(13/2)) + 
         5000317/(27648*N^(11/2)) + 576793/(10368*N^(9/2)) + 
         2425/(108*N^(7/2)) + 118/(9*N^(5/2)) + 32/(9*N^(3/2)) + 
         256/(3*Sqrt[N]))*GL[{VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] + 
       (1797410945424609151/(2348273369088*N^(21/2)) + 5464331904405803/
          (48922361856*N^(19/2)) + 37133194953283/(2038431744*N^(17/2)) + 
         107249721865/(31850496*N^(15/2)) + 953111599/(1327104*N^(13/2)) + 
         5000317/(27648*N^(11/2)) + 576793/(10368*N^(9/2)) + 
         2425/(108*N^(7/2)) + 118/(9*N^(5/2)) + 32/(9*N^(3/2)) + 
         256/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), 
          Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] + 
       (1797410945424609151/(12524124635136*Sqrt[2]*N^(21/2)) + 
         5464331904405803/(260919263232*Sqrt[2]*N^(19/2)) + 
         37133194953283/(10871635968*Sqrt[2]*N^(17/2)) + 
         107249721865/(169869312*Sqrt[2]*N^(15/2)) + 
         953111599/(7077888*Sqrt[2]*N^(13/2)) + 
         5000317/(147456*Sqrt[2]*N^(11/2)) + 576793/(55296*Sqrt[2]*N^(9/2)) + 
         2425/(576*Sqrt[2]*N^(7/2)) + 59/(24*Sqrt[2]*N^(5/2)) + 
         Sqrt[2]/(3*N^(3/2)) + (8*Sqrt[2])/Sqrt[N])*Log[2 + Sqrt[2]] + 
       (-1797410945424609151/(150289495621632*N^(21/2)) - 
         5464331904405803/(3131031158784*N^(19/2)) - 37133194953283/
          (130459631616*N^(17/2)) - 107249721865/(2038431744*N^(15/2)) - 
         953111599/(84934656*N^(13/2)) - 5000317/(1769472*N^(11/2)) - 
         576793/(663552*N^(9/2)) - 2425/(6912*N^(7/2)) - 59/(288*N^(5/2)) - 
         1/(18*N^(3/2)) - 4/(3*Sqrt[N]))*Log[2 + Sqrt[2]]^2 + 
       ln2^2*(-1797410945424609151/(601157982486528*N^(21/2)) + 
         1797410945424609151/(6262062317568*Sqrt[2]*N^(21/2)) - 
         5464331904405803/(12524124635136*N^(19/2)) + 5464331904405803/
          (130459631616*Sqrt[2]*N^(19/2)) - 37133194953283/
          (521838526464*N^(17/2)) + 37133194953283/(5435817984*Sqrt[2]*
           N^(17/2)) - 107249721865/(8153726976*N^(15/2)) + 
         107249721865/(84934656*Sqrt[2]*N^(15/2)) - 
         953111599/(339738624*N^(13/2)) + 953111599/(3538944*Sqrt[2]*
           N^(13/2)) - 5000317/(7077888*N^(11/2)) + 
         5000317/(73728*Sqrt[2]*N^(11/2)) - 576793/(2654208*N^(9/2)) + 
         576793/(27648*Sqrt[2]*N^(9/2)) - 2425/(27648*N^(7/2)) + 
         2425/(288*Sqrt[2]*N^(7/2)) - 59/(1152*N^(5/2)) + 
         59/(12*Sqrt[2]*N^(5/2)) - 1/(72*N^(3/2)) + (2*Sqrt[2])/(3*N^(3/2)) - 
         1/(3*Sqrt[N]) + (16*Sqrt[2])/Sqrt[N] + 
         (-1797410945424609151/(37572373905408*N^(21/2)) - 
           5464331904405803/(782757789696*N^(19/2)) - 37133194953283/
            (32614907904*N^(17/2)) - 107249721865/(509607936*N^(15/2)) - 
           953111599/(21233664*N^(13/2)) - 5000317/(442368*N^(11/2)) - 
           576793/(165888*N^(9/2)) - 2425/(1728*N^(7/2)) - 59/(72*N^(5/2)) - 
           2/(9*N^(3/2)) - 16/(3*Sqrt[N]))*Log[2 + Sqrt[2]]) + 
       GL[{VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1]*
        (-1797410945424609151/(1565515579392*Sqrt[2]*N^(21/2)) - 
         5464331904405803/(32614907904*Sqrt[2]*N^(19/2)) - 
         37133194953283/(1358954496*Sqrt[2]*N^(17/2)) - 
         107249721865/(21233664*Sqrt[2]*N^(15/2)) - 
         953111599/(884736*Sqrt[2]*N^(13/2)) - 5000317/(18432*Sqrt[2]*
           N^(11/2)) - 576793/(6912*Sqrt[2]*N^(9/2)) - 
         2425/(72*Sqrt[2]*N^(7/2)) - 59/(3*Sqrt[2]*N^(5/2)) - 
         (8*Sqrt[2])/(3*N^(3/2)) - (64*Sqrt[2])/Sqrt[N] + 
         (1797410945424609151/(9393093476352*N^(21/2)) + 5464331904405803/
            (195689447424*N^(19/2)) + 37133194953283/(8153726976*N^(17/2)) + 
           107249721865/(127401984*N^(15/2)) + 953111599/(5308416*N^(13/2)) + 
           5000317/(110592*N^(11/2)) + 576793/(41472*N^(9/2)) + 
           2425/(432*N^(7/2)) + 59/(18*N^(5/2)) + 8/(9*N^(3/2)) + 
           64/(3*Sqrt[N]))*Log[2 + Sqrt[2]]) + 
       ln2*(1797410945424609151/(2087354105856*N^(21/2)) - 
         1797410945424609151/(25048249270272*Sqrt[2]*N^(21/2)) + 
         5464331904405803/(43486543872*N^(19/2)) - 5464331904405803/
          (521838526464*Sqrt[2]*N^(19/2)) + 37133194953283/
          (1811939328*N^(17/2)) - 37133194953283/(21743271936*Sqrt[2]*
           N^(17/2)) + 107249721865/(28311552*N^(15/2)) - 
         107249721865/(339738624*Sqrt[2]*N^(15/2)) + 
         953111599/(1179648*N^(13/2)) - 953111599/(14155776*Sqrt[2]*
           N^(13/2)) + 5000317/(24576*N^(11/2)) - 
         5000317/(294912*Sqrt[2]*N^(11/2)) + 576793/(9216*N^(9/2)) - 
         576793/(110592*Sqrt[2]*N^(9/2)) + 2425/(96*N^(7/2)) - 
         2425/(1152*Sqrt[2]*N^(7/2)) + 59/(4*N^(5/2)) - 
         59/(48*Sqrt[2]*N^(5/2)) + 4/N^(3/2) - 1/(3*Sqrt[2]*N^(3/2)) + 
         96/Sqrt[N] - (4*Sqrt[2])/Sqrt[N] + 
         (-1797410945424609151/(18786186952704*N^(21/2)) - 
           5464331904405803/(391378894848*N^(19/2)) - 37133194953283/
            (16307453952*N^(17/2)) - 107249721865/(254803968*N^(15/2)) - 
           953111599/(10616832*N^(13/2)) - 5000317/(221184*N^(11/2)) - 
           576793/(82944*N^(9/2)) - 2425/(864*N^(7/2)) - 59/(36*N^(5/2)) - 
           4/(9*N^(3/2)) - 32/(3*Sqrt[N]))*GL[{VarGL^(-1), 
            Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] + 
         (1797410945424609151/(150289495621632*N^(21/2)) - 
           1797410945424609151/(3131031158784*Sqrt[2]*N^(21/2)) + 
           5464331904405803/(3131031158784*N^(19/2)) - 5464331904405803/
            (65229815808*Sqrt[2]*N^(19/2)) + 37133194953283/
            (130459631616*N^(17/2)) - 37133194953283/(2717908992*Sqrt[2]*
             N^(17/2)) + 107249721865/(2038431744*N^(15/2)) - 
           107249721865/(42467328*Sqrt[2]*N^(15/2)) + 
           953111599/(84934656*N^(13/2)) - 953111599/(1769472*Sqrt[2]*
             N^(13/2)) + 5000317/(1769472*N^(11/2)) - 
           5000317/(36864*Sqrt[2]*N^(11/2)) + 576793/(663552*N^(9/2)) - 
           576793/(13824*Sqrt[2]*N^(9/2)) + 2425/(6912*N^(7/2)) - 
           2425/(144*Sqrt[2]*N^(7/2)) + 59/(288*N^(5/2)) - 
           59/(6*Sqrt[2]*N^(5/2)) + 1/(18*N^(3/2)) - (4*Sqrt[2])/
            (3*N^(3/2)) + 4/(3*Sqrt[N]) - (32*Sqrt[2])/Sqrt[N])*
          Log[2 + Sqrt[2]] + (1797410945424609151/(37572373905408*N^(21/2)) + 
           5464331904405803/(782757789696*N^(19/2)) + 37133194953283/
            (32614907904*N^(17/2)) + 107249721865/(509607936*N^(15/2)) + 
           953111599/(21233664*N^(13/2)) + 5000317/(442368*N^(11/2)) + 
           576793/(165888*N^(9/2)) + 2425/(1728*N^(7/2)) + 59/(72*N^(5/2)) + 
           2/(9*N^(3/2)) + 16/(3*Sqrt[N]))*Log[2 + Sqrt[2]]^2))/Sqrt[Pi]), 
 BS[{{1, 0, 0}, {1, 0, 3}}, {1, -1}, {{{1, 1}, {2}}, {{2}, {1, 1}}}, N] -> 
  -16/9 + (4*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1]*
     GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1])/9 - 
   (2*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1]*
     GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1])/9 + 
   (Sqrt[Pi]*((115034280046636642783/(7213895789838336*N^(21/2)) - 
        699435110164273561/(300578991243264*N^(19/2)) + 
        2376532755785617/(6262062317568*N^(17/2)) - 54910715707991/
         (782757789696*N^(15/2)) + 60994830787/(4076863488*N^(13/2)) - 
        640361849/(169869312*N^(11/2)) + 36974287/(31850496*N^(9/2)) - 
        612727/(1327104*N^(7/2)) + 3587/(13824*N^(5/2)) - 
        407/(1728*N^(3/2)) + 19/(36*Sqrt[N]) + (2*Sqrt[N])/3)*
       GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
      (-115034280046636642783/(14427791579676672*N^(21/2)) + 
        699435110164273561/(601157982486528*N^(19/2)) - 
        2376532755785617/(12524124635136*N^(17/2)) + 54910715707991/
         (1565515579392*N^(15/2)) - 60994830787/(8153726976*N^(13/2)) + 
        640361849/(339738624*N^(11/2)) - 36974287/(63700992*N^(9/2)) + 
        612727/(2654208*N^(7/2)) - 3587/(27648*N^(5/2)) + 
        407/(3456*N^(3/2)) - 19/(72*Sqrt[N]) - Sqrt[N]/3)*
       GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1]))/2^(2*N) + 
   (4*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/
        (1 + VarGL)}, 1])/9 + (-1)^N*(5225906/(78125*N^10) - 
     28938/(15625*N^9) - 57253/(6250*N^8) - 947/(3125*N^7) + 1188/(625*N^6) + 
     24/(125*N^5) - 22/(25*N^4) + 2/(5*N^3) + 
     (1204947/(390625*Sqrt[5]*N^10) + 509644/(78125*Sqrt[5]*N^9) + 
       8103/(62500*Sqrt[5]*N^8) - 17764/(15625*Sqrt[5]*N^7) - 
       519/(3125*Sqrt[5]*N^6) + 188/(625*Sqrt[5]*N^5) + 
       27/(250*Sqrt[5]*N^4) - 4/(25*Sqrt[5]*N^3) - 3/(25*Sqrt[5]*N^2) + 
       2/(5*Sqrt[5]*N))*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
     (1204947/(390625*Sqrt[5]*N^10) + 509644/(78125*Sqrt[5]*N^9) + 
       8103/(62500*Sqrt[5]*N^8) - 17764/(15625*Sqrt[5]*N^7) - 
       519/(3125*Sqrt[5]*N^6) + 188/(625*Sqrt[5]*N^5) + 
       27/(250*Sqrt[5]*N^4) - 4/(25*Sqrt[5]*N^3) - 3/(25*Sqrt[5]*N^2) + 
       2/(5*Sqrt[5]*N))*GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1)}, 1] + 
     (-1204947/(781250*Sqrt[5]*N^10) - 254822/(78125*Sqrt[5]*N^9) - 
       8103/(125000*Sqrt[5]*N^8) + 8882/(15625*Sqrt[5]*N^7) + 
       519/(6250*Sqrt[5]*N^6) - 94/(625*Sqrt[5]*N^5) - 27/(500*Sqrt[5]*N^4) + 
       2/(25*Sqrt[5]*N^3) + 3/(50*Sqrt[5]*N^2) - 1/(5*Sqrt[5]*N))*
      GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
     (1204947/(781250*Sqrt[5]*N^10) + 254822/(78125*Sqrt[5]*N^9) + 
       8103/(125000*Sqrt[5]*N^8) - 8882/(15625*Sqrt[5]*N^7) - 
       519/(6250*Sqrt[5]*N^6) + 94/(625*Sqrt[5]*N^5) + 27/(500*Sqrt[5]*N^4) - 
       2/(25*Sqrt[5]*N^3) - 3/(50*Sqrt[5]*N^2) + 1/(5*Sqrt[5]*N))*
      GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1)}, 1]) - 
   (2*GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
       Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1])/9, 
 BS[{{1, 0, 0}, {1, 0, 3}}, {1, 1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  (2^(2*N)*(-44818992132797869/(3913788948480*N^(21/2)) - 
     6812763593425/(4076863488*N^(19/2)) - 46317741983/(169869312*N^(17/2)) - 
     535161695/(10616832*N^(15/2)) - 4706771/(442368*N^(13/2)) - 
     12235/(4608*N^(11/2)) - 2017/(1728*N^(9/2)) + 7/(36*N^(7/2)) - 
     2/(3*N^(5/2)) + (1797410945424609151/(150289495621632*N^(21/2)) + 
       5464331904405803/(3131031158784*N^(19/2)) + 37133194953283/
        (130459631616*N^(17/2)) + 107249721865/(2038431744*N^(15/2)) + 
       953111599/(84934656*N^(13/2)) + 5000317/(1769472*N^(11/2)) + 
       576793/(663552*N^(9/2)) + 2425/(6912*N^(7/2)) + 59/(288*N^(5/2)) + 
       1/(18*N^(3/2)) + 4/(3*Sqrt[N]))*z3))/Sqrt[Pi], 
 BS[{{1, 0, 1}, {1, 0, 1}}, {1, 1}, {{{}, {}}, {{2}, {1, 1}}}, N] -> 
  1/(264*N^10) - 1/(480*N^8) + 1/(504*N^6) - 1/(240*N^4) + 1/(24*N^2) - 
   1/(4*N) + 2^(2*N)*((37537958400617897/(293534171136*N^(21/2)) + 
       27589170238573/(1528823808*N^(19/2)) + 180408925127/
        (63700992*N^(17/2)) + 1992686219/(3981312*N^(15/2)) + 
       16790147/(165888*N^(13/2)) + 41359/(1728*N^(11/2)) + 
       4393/(648*N^(9/2)) + 58/(27*N^(7/2)) + 16/(9*N^(5/2)))/Sqrt[Pi] + 
     (-218374420/(2187*N^11) - 10091044/(729*N^10) - 4663060/(2187*N^9) - 
       269348/(729*N^8) - 17780/(243*N^7) - 4108/(243*N^6) - 380/(81*N^5) - 
       44/(27*N^4) - 20/(27*N^3) - 4/(9*N^2) - 4/(3*N))*GL[{VarGL^(-1)}, 3] + 
     (GL[{VarGL^(-1)}, 3]*((109187210/(2187*N^11) + 5045522/(729*N^10) + 
          2331530/(2187*N^9) + 134674/(729*N^8) + 8890/(243*N^7) + 
          2054/(243*N^6) + 190/(81*N^5) + 22/(27*N^4) + 10/(27*N^3) + 
          2/(9*N^2) + 2/(3*N))*GL[{Sqrt[4 - VarGL]*Sqrt[VarGL]}, 1] + 
        (109187210/(243*Sqrt[3]*N^11) + 5045522/(81*Sqrt[3]*N^10) + 
          2331530/(243*Sqrt[3]*N^9) + 134674/(81*Sqrt[3]*N^8) + 
          8890/(27*Sqrt[3]*N^7) + 2054/(27*Sqrt[3]*N^6) + 
          190/(9*Sqrt[3]*N^5) + 22/(3*Sqrt[3]*N^4) + 10/(3*Sqrt[3]*N^3) + 
          2/(Sqrt[3]*N^2) + (2*Sqrt[3])/N)*
         GL[{Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL]}, 1]))/Pi) - LG[N]/2 + 
   (GL[{VarGL^(-1)}, 3]*((1/(176*Sqrt[3]*N^10) - 1/(320*Sqrt[3]*N^8) + 
         1/(336*Sqrt[3]*N^6) - 1/(160*Sqrt[3]*N^4) + 1/(16*Sqrt[3]*N^2) - 
         Sqrt[3]/(8*N))*GL[{(1 - 3*VarGL)/(Sqrt[1 - VarGL]*
            Sqrt[1 + 3*VarGL])}, 1] + (Sqrt[3]/(88*N^10) - 
         Sqrt[3]/(160*N^8) + 1/(56*Sqrt[3]*N^6) - Sqrt[3]/(80*N^4) + 
         Sqrt[3]/(8*N^2) - (3*Sqrt[3])/(4*N))*
        GL[{Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL]}, 1]) + 
     (-1/(176*Sqrt[3]*N^10) + 1/(320*Sqrt[3]*N^8) - 1/(336*Sqrt[3]*N^6) + 
       1/(160*Sqrt[3]*N^4) - 1/(16*Sqrt[3]*N^2) + Sqrt[3]/(8*N))*
      GL[{VarGL^(-1), (1 - 3*VarGL)/(Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL])}, 
       1] + (-Sqrt[3]/(88*N^10) + Sqrt[3]/(160*N^8) - 1/(56*Sqrt[3]*N^6) + 
       Sqrt[3]/(80*N^4) - Sqrt[3]/(8*N^2) + (3*Sqrt[3])/(4*N))*
      GL[{VarGL^(-1), Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL]}, 1] + 
     (-1/(528*N^10) + 1/(960*N^8) - 1/(1008*N^6) + 1/(480*N^4) - 1/(48*N^2) + 
       1/(8*N))*GL[{(2 - VarGL)/(Sqrt[4 - VarGL]*Sqrt[VarGL]), 
        (1 - VarGL)^(-1)}, 1] + (-1/(264*N^10) + 1/(480*N^8) - 1/(504*N^6) + 
       1/(240*N^4) - 1/(24*N^2) + 1/(4*N))*GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
        (1 - VarGL)^(-1)}, 1] + 
     (GL[{VarGL^(-1)}, 3]*
        (-(Sqrt[3]*GL[{(1 - 3*VarGL)/(Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL])}, 
             1])/4 - (3*Sqrt[3]*GL[{Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL]}, 1])/
          2) + (Sqrt[3]*GL[{VarGL^(-1), (1 - 3*VarGL)/(Sqrt[1 - VarGL]*
             Sqrt[1 + 3*VarGL])}, 1])/4 + 
       (3*Sqrt[3]*GL[{VarGL^(-1), Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL]}, 1])/2 + 
       GL[{(2 - VarGL)/(Sqrt[4 - VarGL]*Sqrt[VarGL]), (1 - VarGL)^(-1)}, 1]/
        4 + GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, 1]/2)*LG[N])/
    Pi, BS[{{1, 0, 1}, {1, 0, 1}}, {1, 1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  -1/(264*N^10) + 1/(480*N^8) - 1/(504*N^6) + 1/(240*N^4) - 1/(24*N^2) + 
   1/(4*N) + LG[N]/2 + 
   ((-1/(33*N^10) + 1/(60*N^8) - 1/(63*N^6) + 1/(30*N^4) - 1/(3*N^2) + 2/N)*
      GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
     (8/(33*N^10) - 2/(15*N^8) + 8/(63*N^6) - 4/(15*N^4) + 8/(3*N^2) - 16/N)*
      GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] + 
     (4*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] - 
       32*GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1])*LG[N])/Pi + 
   2^(2*N)*((-218374420/(2187*N^11) - 10091044/(729*N^10) - 
       4663060/(2187*N^9) - 269348/(729*N^8) - 17780/(243*N^7) - 
       4108/(243*N^6) - 380/(81*N^5) - 44/(27*N^4) - 20/(27*N^3) - 
       4/(9*N^2) - 4/(3*N))*GL[{4/(1 - 4*VarGL)}, 1] + 
     ((6987981440/(2187*N^11) + 322913408/(729*N^10) + 149217920/(2187*N^9) + 
         8619136/(729*N^8) + 568960/(243*N^7) + 131456/(243*N^6) + 
         12160/(81*N^5) + 1408/(27*N^4) + 640/(27*N^3) + 128/(9*N^2) + 
         128/(3*N))*GL[{(1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (6987981440/(2187*N^11) + 322913408/(729*N^10) + 
         149217920/(2187*N^9) + 8619136/(729*N^8) + 568960/(243*N^7) + 
         131456/(243*N^6) + 12160/(81*N^5) + 1408/(27*N^4) + 640/(27*N^3) + 
         128/(9*N^2) + 128/(3*N))*GL[{Sqrt[(1 - VarGL)*VarGL], 
          (1 - 4*VarGL)^(-1)}, 1])/Pi + 
     (-6801549145633311077/(82189567918080*N^(21/2)) - 
       4884109751956969/(428070666240*N^(19/2)) - 31023856070699/
        (17836277760*N^(17/2)) - 330037717007/(1114767360*N^(15/2)) - 
       377356337/(6635520*N^(13/2)) - 860677/(69120*N^(11/2)) - 
       16247/(5184*N^(9/2)) - 115/(108*N^(7/2)) + 2/(9*N^(5/2)) + 
       (559009351100017/(12884901888*N^(21/2)) + 10196749398803/
          (1610612736*N^(19/2)) + 8661610299/(8388608*N^(17/2)) + 
         600355949/(3145728*N^(15/2)) + 2667103/(65536*N^(13/2)) + 
         84073/(8192*N^(11/2)) + 2441/(768*N^(9/2)) + 121/(96*N^(7/2)) + 
         1/(2*N^(5/2)) + 4/(3*N^(3/2)))*LG[N])/Sqrt[Pi]), 
 BS[{{1, 0, 1}, {1, 0, 1}}, {1, 1}, {{{1, 1}, {2}}, {{2}, {1, 1}}}, N] -> 
  694777773727327/(782757789696*N^11) - 5857/(3*N^10) - 4733/(15*N^9) - 
   173/(3*N^8) - 85/(7*N^7) - 3/N^6 - 13/(15*N^5) - 1/(3*N^4) - 1/(3*N^3) + 
   1/(3*N^2) - 4/(3*N) + Pi^2/6 - GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]/
    (4*Sqrt[3]) + (2^(2*N)*(2795046755500085/(154618822656*N^(21/2)) + 
      50983746994015/(19327352832*N^(19/2)) + 
      14436017165/(33554432*N^(17/2)) + 3001779745/(37748736*N^(15/2)) + 
      13335515/(786432*N^(13/2)) + 420365/(98304*N^(11/2)) + 
      12205/(9216*N^(9/2)) + 605/(1152*N^(7/2)) + 5/(24*N^(5/2)) + 
      5/(9*N^(3/2)) + (-559009351100017/(38654705664*N^(21/2)) - 
        10196749398803/(4831838208*N^(19/2)) - 2887203433/
         (8388608*N^(17/2)) - 600355949/(9437184*N^(15/2)) - 
        2667103/(196608*N^(13/2)) - 84073/(24576*N^(11/2)) - 
        2441/(2304*N^(9/2)) - 121/(288*N^(7/2)) - 1/(6*N^(5/2)) - 
        4/(9*N^(3/2)))*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1] + 
      (-559009351100017/(25769803776*Sqrt[3]*N^(21/2)) - 
        10196749398803/(3221225472*Sqrt[3]*N^(19/2)) - (2887203433*Sqrt[3])/
         (16777216*N^(17/2)) - 600355949/(6291456*Sqrt[3]*N^(15/2)) - 
        2667103/(131072*Sqrt[3]*N^(13/2)) - 84073/(16384*Sqrt[3]*N^(11/2)) - 
        2441/(1536*Sqrt[3]*N^(9/2)) - 121/(192*Sqrt[3]*N^(7/2)) - 
        1/(4*Sqrt[3]*N^(5/2)) - 2/(3*Sqrt[3]*N^(3/2)))*
       GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]))/Sqrt[Pi] - 
   GL[{(Sqrt[3] - Sqrt[(4 - VarGL)*VarGL])/(-1 + VarGL)}, 1]/(4*Sqrt[3]) + 
   GL[{Sqrt[(4 - VarGL)*VarGL], (1 - VarGL)^(-1)}, 1]/(2*Sqrt[3]), 
 BS[{{1, 0, 1}, {1, 0, 2}}, {-1, -1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  97/6 + ln2^2*(1/4 + GL[{(1/4 + VarGL)^(-1)}, 1]/2) + 
   (ln2*(768*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1]*
        GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       2048*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
        GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1]) - 
     16384*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1]*
      GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
        Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1]*
      (-6144*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
        (4608*Sqrt[2] - 1536*Log[2 + Sqrt[2]])) + 
     GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
      GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1]*
      (12288*Sqrt[2] - 4096*Log[2 + Sqrt[2]]))/Pi^2 + 
   ln2*(3*Sqrt[2] + GL[{(1/4 + VarGL)^(-1)}, 1]*
      (6*Sqrt[2] - 2*Log[2 + Sqrt[2]]) - Log[2 + Sqrt[2]]) - 
   6*Sqrt[2]*Log[2 + Sqrt[2]] + Log[2 + Sqrt[2]]^2 + 
   GL[{(1/4 + VarGL)^(-1)}, 1]*(97/3 - 12*Sqrt[2]*Log[2 + Sqrt[2]] + 
     2*Log[2 + Sqrt[2]]^2) + 
   ((-17*(-4)^N*ln2*Log[2 + Sqrt[2]])/(25*N^(5/2)) + 
     (17*(-4)^N*Log[2 + Sqrt[2]]^2)/(25*N^(5/2)))/Sqrt[Pi] + 
   (ln2^2*(-6*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1] - 
       16*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1]) + 
     256*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
        Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
      (-192*Sqrt[2] + 64*Log[2 + Sqrt[2]]) + 
     GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1]*
      (-3104/3 + 384*Sqrt[2]*Log[2 + Sqrt[2]] - 64*Log[2 + Sqrt[2]]^2) + 
     GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1]*
      (-388 + 144*Sqrt[2]*Log[2 + Sqrt[2]] - 24*Log[2 + Sqrt[2]]^2) + 
     ln2*(-32*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] - 
       64*GL[{(1/4 + VarGL)^(-1)}, 1]*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1]*
        (-72*Sqrt[2] + 24*Log[2 + Sqrt[2]]) + 
       GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1]*
        (-192*Sqrt[2] + 64*Log[2 + Sqrt[2]])) + GL[{(1/4 + VarGL)^(-1)}, 1]*
      (512*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
        (-384*Sqrt[2] + 128*Log[2 + Sqrt[2]])))/Pi + 
   2^(2*N)*(ln2^2*(-109187210/(2187*N^11) - 5045522/(729*N^10) - 
       2331530/(2187*N^9) - 134674/(729*N^8) - 8890/(243*N^7) - 
       2054/(243*N^6) - 190/(81*N^5) - 22/(27*N^4) - 10/(27*N^3) - 
       2/(9*N^2) - 2/(3*N)) - 873497680/(243*N^11) - 40364176/(81*N^10) - 
     18652240/(243*N^9) - 1077392/(81*N^8) - 71120/(27*N^7) - 
     16432/(27*N^6) - 1520/(9*N^5) - 176/(3*N^4) - 80/(3*N^3) - 16/N^2 - 
     48/N + (13975962880/(2187*N^11) + 645826816/(729*N^10) + 
       298435840/(2187*N^9) + 17238272/(729*N^8) + 1137920/(243*N^7) + 
       262912/(243*N^6) + 24320/(81*N^5) + 2816/(27*N^4) + 1280/(27*N^3) + 
       256/(9*N^2) + 256/(3*N))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
        Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] + 
     ((873497680*Sqrt[2])/(729*N^11) + (40364176*Sqrt[2])/(243*N^10) + 
       (18652240*Sqrt[2])/(729*N^9) + (1077392*Sqrt[2])/(243*N^8) + 
       (71120*Sqrt[2])/(81*N^7) + (16432*Sqrt[2])/(81*N^6) + 
       (1520*Sqrt[2])/(27*N^5) + (176*Sqrt[2])/(9*N^4) + 
       (80*Sqrt[2])/(9*N^3) + (16*Sqrt[2])/(3*N^2) + (16*Sqrt[2])/N)*
      Log[2 + Sqrt[2]] + (-436748840/(2187*N^11) - 20182088/(729*N^10) - 
       9326120/(2187*N^9) - 538696/(729*N^8) - 35560/(243*N^7) - 
       8216/(243*N^6) - 760/(81*N^5) - 88/(27*N^4) - 40/(27*N^3) - 
       8/(9*N^2) - 8/(3*N))*Log[2 + Sqrt[2]]^2 + 
     ln2*((-436748840*Sqrt[2])/(729*N^11) - (20182088*Sqrt[2])/(243*N^10) - 
       (9326120*Sqrt[2])/(729*N^9) - (538696*Sqrt[2])/(243*N^8) - 
       (35560*Sqrt[2])/(81*N^7) - (8216*Sqrt[2])/(81*N^6) - 
       (760*Sqrt[2])/(27*N^5) - (88*Sqrt[2])/(9*N^4) - (40*Sqrt[2])/(9*N^3) - 
       (8*Sqrt[2])/(3*N^2) - (8*Sqrt[2])/N + 
       (436748840/(2187*N^11) + 20182088/(729*N^10) + 9326120/(2187*N^9) + 
         538696/(729*N^8) + 35560/(243*N^7) + 8216/(243*N^6) + 760/(81*N^5) + 
         88/(27*N^4) + 40/(27*N^3) + 8/(9*N^2) + 8/(3*N))*Log[2 + Sqrt[2]]) + 
     ((-1)^N*ln2^2*(-12390901866595709/(3355443200000000*N^(21/2)) + 
         47192088042069/(83886080000000*N^(19/2)) + 189309041659/
          (262144000000*N^(17/2)) + 5341516463/(32768000000*N^(15/2)) - 
         42704877/(409600000*N^(13/2)) - 1088847/(10240000*N^(11/2)) - 
         1217/(64000*N^(9/2)) + 99/(1600*N^(7/2)) + 17/(100*N^(5/2)) - 
         2/(5*N^(3/2))) + 30465253345801/(4076863488*N^(21/2)) + 
       185147248687/(169869312*N^(19/2)) + 624340093/(3538944*N^(17/2)) + 
       14459315/(442368*N^(15/2)) + 34259/(4608*N^(13/2)) + 
       361/(192*N^(11/2)) + 1/(36*N^(9/2)) + 2/(3*N^(7/2)) + 
       (-1)^N*ln2*(-37172705599787127/(419430400000000*Sqrt[2]*N^(21/2)) + 
         141576264126207/(10485760000000*Sqrt[2]*N^(19/2)) + 
         567927124977/(32768000000*Sqrt[2]*N^(17/2)) + 
         16024549389/(4096000000*Sqrt[2]*N^(15/2)) - 
         128114631/(51200000*Sqrt[2]*N^(13/2)) - 
         3266541/(1280000*Sqrt[2]*N^(11/2)) - 3651/(8000*Sqrt[2]*N^(9/2)) + 
         297/(200*Sqrt[2]*N^(7/2)) + (51*Sqrt[2])/(25*N^(5/2)) - 
         (24*Sqrt[2])/(5*N^(3/2)) + (12390901866595709/(838860800000000*
             N^(21/2)) - 47192088042069/(20971520000000*N^(19/2)) - 
           189309041659/(65536000000*N^(17/2)) - 5341516463/
            (8192000000*N^(15/2)) + 42704877/(102400000*N^(13/2)) + 
           1088847/(2560000*N^(11/2)) + 1217/(16000*N^(9/2)) - 
           99/(400*N^(7/2)) + 8/(5*N^(3/2)))*Log[2 + Sqrt[2]]) + 
       (-1)^N*(-1201917481059783773/(5033164800000000*N^(21/2)) + 
         1525877513360231/(41943040000000*N^(19/2)) + 18362977040923/
          (393216000000*N^(17/2)) + 518127096911/(49152000000*N^(15/2)) - 
         1380791023/(204800000*N^(13/2)) - 35206053/(5120000*N^(11/2)) - 
         118049/(96000*N^(9/2)) + 3201/(800*N^(7/2)) + 1649/(150*N^(5/2)) - 
         388/(15*N^(3/2)) + (37172705599787127/(209715200000000*Sqrt[2]*
             N^(21/2)) - 141576264126207/(5242880000000*Sqrt[2]*N^(19/2)) - 
           567927124977/(16384000000*Sqrt[2]*N^(17/2)) - 
           16024549389/(2048000000*Sqrt[2]*N^(15/2)) + 
           128114631/(25600000*Sqrt[2]*N^(13/2)) + 
           3266541/(640000*Sqrt[2]*N^(11/2)) + 3651/(4000*Sqrt[2]*N^(9/2)) - 
           297/(100*Sqrt[2]*N^(7/2)) - (102*Sqrt[2])/(25*N^(5/2)) + 
           (48*Sqrt[2])/(5*N^(3/2)))*Log[2 + Sqrt[2]] + 
         (-12390901866595709/(838860800000000*N^(21/2)) + 
           47192088042069/(20971520000000*N^(19/2)) + 189309041659/
            (65536000000*N^(17/2)) + 5341516463/(8192000000*N^(15/2)) - 
           42704877/(102400000*N^(13/2)) - 1088847/(2560000*N^(11/2)) - 
           1217/(16000*N^(9/2)) + 99/(400*N^(7/2)) - 8/(5*N^(3/2)))*
          Log[2 + Sqrt[2]]^2))/Sqrt[Pi] + 
     ((-1)^N*ln2*(12390901866595709/(26214400000000*N^(21/2)) - 
         47192088042069/(655360000000*N^(19/2)) - 189309041659/
          (2048000000*N^(17/2)) - 5341516463/(256000000*N^(15/2)) + 
         42704877/(3200000*N^(13/2)) + 1088847/(80000*N^(11/2)) + 
         1217/(500*N^(9/2)) - 198/(25*N^(7/2)) - 544/(25*N^(5/2)) + 
         256/(5*N^(3/2)))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (-1)^N*((-12390901866595709/(3276800000000*N^(21/2)) + 
           47192088042069/(81920000000*N^(19/2)) + 189309041659/
            (256000000*N^(17/2)) + 5341516463/(32000000*N^(15/2)) - 
           42704877/(400000*N^(13/2)) - 1088847/(10000*N^(11/2)) - 
           2434/(125*N^(9/2)) + 1584/(25*N^(7/2)) + 4352/(25*N^(5/2)) - 
           2048/(5*N^(3/2)))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
            Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
         GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
          (37172705599787127/(6553600000000*Sqrt[2]*N^(21/2)) - 
           141576264126207/(163840000000*Sqrt[2]*N^(19/2)) - 
           567927124977/(512000000*Sqrt[2]*N^(17/2)) - 16024549389/
            (64000000*Sqrt[2]*N^(15/2)) + 128114631/(800000*Sqrt[2]*
             N^(13/2)) + 3266541/(20000*Sqrt[2]*N^(11/2)) + 
           3651/(125*Sqrt[2]*N^(9/2)) - (1188*Sqrt[2])/(25*N^(7/2)) - 
           (3264*Sqrt[2])/(25*N^(5/2)) + (1536*Sqrt[2])/(5*N^(3/2)) + 
           (-12390901866595709/(13107200000000*N^(21/2)) + 47192088042069/
              (327680000000*N^(19/2)) + 189309041659/(1024000000*N^(17/2)) + 
             5341516463/(128000000*N^(15/2)) - 42704877/(1600000*N^(13/2)) - 
             1088847/(40000*N^(11/2)) - 1217/(250*N^(9/2)) + 
             396/(25*N^(7/2)) + 1088/(25*N^(5/2)) - 512/(5*N^(3/2)))*
            Log[2 + Sqrt[2]])))/Pi^(3/2)), 
 BS[{{1, 0, 1}, {1, 0, 2}}, {-1, 1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  121/96 + 2^(2*N)*(((-1)^N*(-1252696523923981/(293601280000000*N^(21/2)) + 
        4701293277137/(917504000000*N^(19/2)) + 156479556343/
         (68812800000*N^(17/2)) - 21354697/(204800000*N^(15/2)) - 
        8640797/(15360000*N^(13/2)) - 23423/(96000*N^(11/2)) - 
        287/(2400*N^(9/2)) + 9/(10*N^(7/2)) - 4/(5*N^(5/2))))/Sqrt[Pi] + 
     (-1)^N*(12390901866595709/(10066329600000000*N^(21/2)) - 
       15730696014023/(83886080000000*N^(19/2)) - 
       189309041659/(786432000000*N^(17/2)) - 5341516463/
        (98304000000*N^(15/2)) + 14234959/(409600000*N^(13/2)) + 
       362949/(10240000*N^(11/2)) + 1217/(192000*N^(9/2)) - 
       33/(1600*N^(7/2)) - 17/(300*N^(5/2)) + 2/(15*N^(3/2)))*Pi^(3/2)) - 
   (45*GL[{(1/4 + VarGL)^(-1)}, 1])/32 + 
   Pi*(-4*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1] - 
     (32*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1])/3) + 
   96*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL), Sqrt[(1 - VarGL)*VarGL]}, 
     1] + 256*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL], 
      Sqrt[(1 - VarGL)*VarGL]}, 1] + 
   ((45*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1])/8 + 
     45*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     768*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL), Sqrt[(1 - VarGL)*VarGL], 
        Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     2048*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL], 
        Sqrt[(1 - VarGL)*VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1])/Pi, 
 BS[{{1, 0, 1}, {1, 0, 2}}, {1, -1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  -8707/480 + ln2^2*(-1/4 - GL[{(1/4 + VarGL)^(-1)}, 1]/2) + 
   32*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
      Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] - 
   256*GL[{(1 + 4*VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL], 
      Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] + 
   ((4565*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1])/72 + 
     256*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
      GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     ln2*(32*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       64*GL[{(1/4 + VarGL)^(-1)}, 1]*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1]) - 
     (361*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1])/3 - 
     256*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
        Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     256*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
        Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     2048*GL[{(1 + 4*VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL], 
        Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     GL[{(1/4 + VarGL)^(-1)}, 1]*
      (-512*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
        (384*Sqrt[2] - 128*Log[2 + Sqrt[2]])) + 
     GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
      (192*Sqrt[2] - 2048*GL[{(1 + 4*VarGL)^(-1), Sqrt[VarGL]*
           Sqrt[1 + VarGL]}, 1] - 64*Log[2 + Sqrt[2]]))/Pi + 
   GL[{(1 + 4*VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1]*
    (192*Sqrt[2] - 64*Log[2 + Sqrt[2]]) + 6*Sqrt[2]*Log[2 + Sqrt[2]] - 
   Log[2 + Sqrt[2]]^2 + GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
    (-24*Sqrt[2] + 8*Log[2 + Sqrt[2]]) + GL[{(1/4 + VarGL)^(-1)}, 1]*
    (-3095/96 + 12*Sqrt[2]*Log[2 + Sqrt[2]] - 2*Log[2 + Sqrt[2]]^2) + 
   ln2*(-3*Sqrt[2] - 4*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1] + 
     32*GL[{(1 + 4*VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] + 
     Log[2 + Sqrt[2]] + GL[{(1/4 + VarGL)^(-1)}, 1]*
      (-6*Sqrt[2] + 2*Log[2 + Sqrt[2]])) + 
   2^(2*N)*((-1)^N*ln2^2*(-8964714/(1953125*N^11) - 1642838/(1953125*N^10) + 
       133662/(390625*N^9) + 20026/(78125*N^8) + 462/(15625*N^7) - 
       182/(3125*N^6) - 138/(3125*N^5) + 2/(625*N^4) + 6/(125*N^3) + 
       2/(25*N^2) - 2/(5*N)) + (-1)^N*ln2*
      ((-107576568*Sqrt[2])/(1953125*N^11) - (19714056*Sqrt[2])/
        (1953125*N^10) + (1603944*Sqrt[2])/(390625*N^9) + 
       (240312*Sqrt[2])/(78125*N^8) + (5544*Sqrt[2])/(15625*N^7) - 
       (2184*Sqrt[2])/(3125*N^6) - (1656*Sqrt[2])/(3125*N^5) + 
       (24*Sqrt[2])/(625*N^4) + (72*Sqrt[2])/(125*N^3) + 
       (24*Sqrt[2])/(25*N^2) - (24*Sqrt[2])/(5*N) + 
       (35858856/(1953125*N^11) + 6571352/(1953125*N^10) - 
         534648/(390625*N^9) - 80104/(78125*N^8) - 1848/(15625*N^7) + 
         728/(3125*N^6) + 552/(3125*N^5) - 8/(625*N^4) - 24/(125*N^3) - 
         8/(25*N^2) + 8/(5*N))*Log[2 + Sqrt[2]]) + 
     (-1)^N*(-645459408/(1953125*N^11) - 118284336/(1953125*N^10) + 
       9623664/(390625*N^9) + 1441872/(78125*N^8) + 33264/(15625*N^7) - 
       13104/(3125*N^6) - 9936/(3125*N^5) + 144/(625*N^4) + 432/(125*N^3) + 
       144/(25*N^2) - 144/(5*N) + (1147483392/(1953125*N^11) + 
         210283264/(1953125*N^10) - 17108736/(390625*N^9) - 
         2563328/(78125*N^8) - 59136/(15625*N^7) + 23296/(3125*N^6) + 
         17664/(3125*N^5) - 256/(625*N^4) - 768/(125*N^3) - 256/(25*N^2) + 
         256/(5*N))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*
           Sqrt[1 + VarGL]}, 1] + ((215153136*Sqrt[2])/(1953125*N^11) + 
         (39428112*Sqrt[2])/(1953125*N^10) - (3207888*Sqrt[2])/(390625*N^9) - 
         (480624*Sqrt[2])/(78125*N^8) - (11088*Sqrt[2])/(15625*N^7) + 
         (4368*Sqrt[2])/(3125*N^6) + (3312*Sqrt[2])/(3125*N^5) - 
         (48*Sqrt[2])/(625*N^4) - (144*Sqrt[2])/(125*N^3) - 
         (48*Sqrt[2])/(25*N^2) + (48*Sqrt[2])/(5*N))*Log[2 + Sqrt[2]] + 
       (-35858856/(1953125*N^11) - 6571352/(1953125*N^10) + 
         534648/(390625*N^9) + 80104/(78125*N^8) + 1848/(15625*N^7) - 
         728/(3125*N^6) - 552/(3125*N^5) + 8/(625*N^4) + 24/(125*N^3) + 
         8/(25*N^2) - 8/(5*N))*Log[2 + Sqrt[2]]^2) + 
     (ln2*(559009351100017/(201326592*N^(21/2)) + 10196749398803/
          (25165824*N^(19/2)) + 8661610299/(131072*N^(17/2)) + 
         600355949/(49152*N^(15/2)) + 2667103/(1024*N^(13/2)) + 
         84073/(128*N^(11/2)) + 2441/(12*N^(9/2)) + 242/(3*N^(7/2)) + 
         32/N^(5/2) + 256/(3*N^(3/2)))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (-559009351100017/(25165824*N^(21/2)) - 10196749398803/
          (3145728*N^(19/2)) - 8661610299/(16384*N^(17/2)) - 
         600355949/(6144*N^(15/2)) - 2667103/(128*N^(13/2)) - 
         84073/(16*N^(11/2)) - 4882/(3*N^(9/2)) - 1936/(3*N^(7/2)) - 
         256/N^(5/2) - 2048/(3*N^(3/2)))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
        (559009351100017/(16777216*Sqrt[2]*N^(21/2)) + 
         10196749398803/(2097152*Sqrt[2]*N^(19/2)) + 
         25984830897/(32768*Sqrt[2]*N^(17/2)) + 600355949/
          (4096*Sqrt[2]*N^(15/2)) + 8001309/(256*Sqrt[2]*N^(13/2)) + 
         252219/(32*Sqrt[2]*N^(11/2)) + 2441/(Sqrt[2]*N^(9/2)) + 
         (484*Sqrt[2])/N^(7/2) + (192*Sqrt[2])/N^(5/2) + 
         (512*Sqrt[2])/N^(3/2) + (-559009351100017/(100663296*N^(21/2)) - 
           10196749398803/(12582912*N^(19/2)) - 8661610299/(65536*N^(17/2)) - 
           600355949/(24576*N^(15/2)) - 2667103/(512*N^(13/2)) - 
           84073/(64*N^(11/2)) - 2441/(6*N^(9/2)) - 484/(3*N^(7/2)) - 
           64/N^(5/2) - 512/(3*N^(3/2)))*Log[2 + Sqrt[2]]))/Pi^(3/2) + 
     ((-1)^N*(10641701365601/(1310720000000*N^(21/2)) - 
         142525335391/(32768000000*N^(19/2)) - 1127429979/
          (409600000*N^(17/2)) + 22933547/(51200000*N^(15/2)) + 
         307981/(320000*N^(13/2)) + 641/(8000*N^(11/2)) - 73/(100*N^(9/2)) + 
         2/(5*N^(7/2))) + ln2^2*(-559009351100017/(25769803776*N^(21/2)) - 
         10196749398803/(3221225472*N^(19/2)) - 8661610299/
          (16777216*N^(17/2)) - 600355949/(6291456*N^(15/2)) - 
         2667103/(131072*N^(13/2)) - 84073/(16384*N^(11/2)) - 
         2441/(1536*N^(9/2)) - 121/(192*N^(7/2)) - 1/(4*N^(5/2)) - 
         2/(3*N^(3/2))) - 54223907056701649/(38654705664*N^(21/2)) - 
       989084691683891/(4831838208*N^(19/2)) - 280058733001/
        (8388608*N^(17/2)) - 58234527053/(9437184*N^(15/2)) - 
       258708991/(196608*N^(13/2)) - 8155081/(24576*N^(11/2)) - 
       236777/(2304*N^(9/2)) - 11737/(288*N^(7/2)) - 97/(6*N^(5/2)) - 
       388/(9*N^(3/2)) + (559009351100017/(536870912*Sqrt[2]*N^(21/2)) + 
         10196749398803/(67108864*Sqrt[2]*N^(19/2)) + 
         25984830897/(1048576*Sqrt[2]*N^(17/2)) + 
         600355949/(131072*Sqrt[2]*N^(15/2)) + 
         8001309/(8192*Sqrt[2]*N^(13/2)) + 252219/(1024*Sqrt[2]*N^(11/2)) + 
         2441/(32*Sqrt[2]*N^(9/2)) + 121/(4*Sqrt[2]*N^(7/2)) + 
         (6*Sqrt[2])/N^(5/2) + (16*Sqrt[2])/N^(3/2))*Log[2 + Sqrt[2]] + 
       (-559009351100017/(6442450944*N^(21/2)) - 10196749398803/
          (805306368*N^(19/2)) - 8661610299/(4194304*N^(17/2)) - 
         600355949/(1572864*N^(15/2)) - 2667103/(32768*N^(13/2)) - 
         84073/(4096*N^(11/2)) - 2441/(384*N^(9/2)) - 121/(48*N^(7/2)) - 
         N^(-5/2) - 8/(3*N^(3/2)))*Log[2 + Sqrt[2]]^2 + 
       ln2*(-559009351100017/(1073741824*Sqrt[2]*N^(21/2)) - 
         10196749398803/(134217728*Sqrt[2]*N^(19/2)) - 
         25984830897/(2097152*Sqrt[2]*N^(17/2)) - 
         600355949/(262144*Sqrt[2]*N^(15/2)) - 8001309/(16384*Sqrt[2]*
           N^(13/2)) - 252219/(2048*Sqrt[2]*N^(11/2)) - 
         2441/(64*Sqrt[2]*N^(9/2)) - 121/(8*Sqrt[2]*N^(7/2)) - 
         (3*Sqrt[2])/N^(5/2) - (8*Sqrt[2])/N^(3/2) + 
         (559009351100017/(6442450944*N^(21/2)) + 10196749398803/
            (805306368*N^(19/2)) + 8661610299/(4194304*N^(17/2)) + 
           600355949/(1572864*N^(15/2)) + 2667103/(32768*N^(13/2)) + 
           84073/(4096*N^(11/2)) + 2441/(384*N^(9/2)) + 121/(48*N^(7/2)) + 
           N^(-5/2) + 8/(3*N^(3/2)))*Log[2 + Sqrt[2]]))/Sqrt[Pi]), 
 BS[{{1, 0, 1}, {1, 0, 2}}, {1, 1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  2^(2*N)*((-16091816808180289/(507343011840*N^(21/2)) - 
      12230368610237/(2642411520*N^(19/2)) - 249347594557/
       (330301440*N^(17/2)) - 137147101/(983040*N^(15/2)) - 
      10950181/(368640*N^(13/2)) - 1919/(256*N^(11/2)) - 2233/(864*N^(9/2)) - 
      5/(18*N^(7/2)) - 4/(3*N^(5/2)))/Sqrt[Pi] + 
    (559009351100017/(77309411328*N^(21/2)) + 10196749398803/
       (9663676416*N^(19/2)) + 2887203433/(16777216*N^(17/2)) + 
      600355949/(18874368*N^(15/2)) + 2667103/(393216*N^(13/2)) + 
      84073/(49152*N^(11/2)) + 2441/(4608*N^(9/2)) + 121/(576*N^(7/2)) + 
      1/(12*N^(5/2)) + 2/(9*N^(3/2)))*Pi^(3/2)), 
 BS[{{1, 0, 2}, {1, 0, -1}}, {1, 1}, {{{1, 1}, {2}}, {{2}, {1, 1}}}, N] -> 
  -29/108 - 7202813495538830873/(450868486864896*N^11) + 
   1139951/(24057*N^10) + 92441/(10935*N^9) + 25241/(14580*N^8) + 
   695/(1701*N^7) + 547/(5103*N^6) + 49/(1215*N^5) + 29/(810*N^4) + 
   1/(81*N^3) - 4/(27*N^2) + 8/(9*N) - 
   (4*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1])/9 + 
   ((-2236037490552277/(231928233984*N^(21/2)) + 40786998598643/
        (28991029248*N^(19/2)) - 34646401871/(150994944*N^(17/2)) + 
       2401421189/(56623104*N^(15/2)) - 10668811/(1179648*N^(13/2)) + 
       336313/(147456*N^(11/2)) - 9749/(13824*N^(9/2)) + 481/(1728*N^(7/2)) - 
       5/(36*N^(5/2)) + 2/(27*N^(3/2)))*Sqrt[Pi] + 
     ((-2236037490552277/(14495514624*N^(21/2)) + 40786998598643/
         (1811939328*N^(19/2)) - 34646401871/(9437184*N^(17/2)) + 
        2401421189/(3538944*N^(15/2)) - 10668811/(73728*N^(13/2)) + 
        336313/(9216*N^(11/2)) - 9749/(864*N^(9/2)) + 481/(108*N^(7/2)) - 
        20/(9*N^(5/2)) + 32/(27*N^(3/2)))*
       GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1])/Sqrt[Pi])/2^(2*N) - 
   GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2/36 - 
   GL[{(Sqrt[3] - Sqrt[(4 - VarGL)*VarGL])/(-1 + VarGL)}, 1]/(6*Sqrt[3]) - 
   (GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]*
     GL[{(Sqrt[3] - Sqrt[(4 - VarGL)*VarGL])/(-1 + VarGL)}, 1])/9 + 
   ((-64*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1]*
       GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1])/9 + 
     (4*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1]*
       GL[{Sqrt[(4 - VarGL)*VarGL]}, 1])/(3*Sqrt[3]) + 
     (4*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1]*
       GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2)/9 + 
     GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1]*
      (1/3 - (32*GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1])/9))/Pi - 
   (2*GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1])/9 + 
   (2^(2*N)*(28758556232948274187/(38474110879137792*N^(21/2)) + 
      174858744901633585/(1603087953297408*N^(19/2)) + 
      594138422693101/(33397665693696*N^(17/2)) + 
      13727739885431/(4174708211712*N^(15/2)) + 
      15246318703/(21743271936*N^(13/2)) + 160072865/(905969664*N^(11/2)) + 
      9267811/(169869312*N^(9/2)) + 153607/(7077888*N^(7/2)) + 
      863/(73728*N^(5/2)) + 95/(9216*N^(3/2)) + 7/(192*Sqrt[N]) - Sqrt[N]/8 + 
      (-28758556232948274187/(1803473947459584*N^(21/2)) - 
        174858744901633585/(75144747810816*N^(19/2)) - 
        594138422693101/(1565515579392*N^(17/2)) - 13727739885431/
         (195689447424*N^(15/2)) - 15246318703/(1019215872*N^(13/2)) - 
        160072865/(42467328*N^(11/2)) - 9267811/(7962624*N^(9/2)) - 
        153607/(331776*N^(7/2)) - 863/(3456*N^(5/2)) - 95/(432*N^(3/2)) - 
        7/(9*Sqrt[N]) + (8*Sqrt[N])/3)*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1] + 
      (28758556232948274187/(9618527719784448*Sqrt[3]*N^(21/2)) + 
        174858744901633585/(400771988324352*Sqrt[3]*N^(19/2)) + 
        594138422693101/(8349416423424*Sqrt[3]*N^(17/2)) + 
        13727739885431/(1043677052928*Sqrt[3]*N^(15/2)) + 
        15246318703/(5435817984*Sqrt[3]*N^(13/2)) + 
        160072865/(226492416*Sqrt[3]*N^(11/2)) + 
        9267811/(42467328*Sqrt[3]*N^(9/2)) + 153607/(1769472*Sqrt[3]*
          N^(7/2)) + 863/(18432*Sqrt[3]*N^(5/2)) + 
        95/(2304*Sqrt[3]*N^(3/2)) + 7/(48*Sqrt[3]*Sqrt[N]) - 
        Sqrt[N]/(2*Sqrt[3]))*GL[{Sqrt[(4 - VarGL)*VarGL]}, 1] + 
      (28758556232948274187/(28855583159353344*N^(21/2)) + 
        174858744901633585/(1202315964973056*N^(19/2)) + 
        594138422693101/(25048249270272*N^(17/2)) + 13727739885431/
         (3131031158784*N^(15/2)) + 15246318703/(16307453952*N^(13/2)) + 
        160072865/(679477248*N^(11/2)) + 9267811/(127401984*N^(9/2)) + 
        153607/(5308416*N^(7/2)) + 863/(55296*N^(5/2)) + 95/(6912*N^(3/2)) + 
        7/(144*Sqrt[N]) - Sqrt[N]/6)*GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2 + 
      (-28758556232948274187/(3606947894919168*N^(21/2)) - 
        174858744901633585/(150289495621632*N^(19/2)) - 
        594138422693101/(3131031158784*N^(17/2)) - 13727739885431/
         (391378894848*N^(15/2)) - 15246318703/(2038431744*N^(13/2)) - 
        160072865/(84934656*N^(11/2)) - 9267811/(15925248*N^(9/2)) - 
        153607/(663552*N^(7/2)) - 863/(6912*N^(5/2)) - 95/(864*N^(3/2)) - 
        7/(18*Sqrt[N]) + (4*Sqrt[N])/3)*GL[{Sqrt[1 - VarGL]/VarGL, 
         (4 - VarGL)^(-1)}, 1]))/Sqrt[Pi] - 
   GL[{Sqrt[(4 - VarGL)*VarGL], (1 - VarGL)^(-1)}, 1]/(3*Sqrt[3]) + 
   GL[{Sqrt[(4 - VarGL)*VarGL], Sqrt[(4 - VarGL)*VarGL]}, 1]/18 + 
   GL[{(Sqrt[3] - Sqrt[(4 - VarGL)*VarGL])/(-1 + VarGL), 
      Sqrt[(4 - VarGL)*VarGL]}, 1]/9 + (4*LG[N])/3, 
 BS[{{1, 0, 2}, {1, 0, 1}}, {1, -1}, {{{1, 1}, {2}}, {{2}, {1, 1}}}, N] -> 
  -127/128 + (13503688704605*(-1)^N*Sqrt[Pi])/(4076863488*N^(21/2)) - 
   (3*z3)/4 + ((34073602724034731*(-1)^N)/(62914560000000*N^(21/2)) - 
     (34073602724034731*(-1)^N*ln2)/(62914560000000*N^(21/2)) - 
     (17*(-4)^N*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1])/(25*N^(5/2)))/
    Sqrt[Pi] + ln2*(21/16 - (31536109338536*(-1)^N)/(1423828125*N^11) - 
     (Sqrt[3]*GL[{Sqrt[(4 - VarGL)*VarGL]}, 1])/8 - 
     GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2/8) + 
   GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1]*
    (-1 - 2*GL[{(1/4 + VarGL)^(-1)}, 1]) + 
   (GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2*GL[{(1/4 + VarGL)^(-1)}, 1])/8 + 
   (3*Sqrt[3]*GL[{Sqrt[(4 - VarGL)*VarGL]/(1 + VarGL)}, 1])/16 + 
   GL[{(1/4 + VarGL)^(-1)}, 1]*
    (3/32 - GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1]) - 
   GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1]/2 + 
   ((-1)^N*2^(2*N)*(-37172705599787127/(53687091200000000*N^(21/2)) + 
      141576264126207/(1342177280000000*N^(19/2)) + 
      567927124977/(4194304000000*N^(17/2)) + 
      16024549389/(524288000000*N^(15/2)) - 128114631/(6553600000*N^(13/2)) - 
      3266541/(163840000*N^(11/2)) - 3651/(1024000*N^(9/2)) + 
      297/(25600*N^(7/2)) + 51/(1600*N^(5/2)) - 3/(40*N^(3/2)) + 
      (12390901866595709/(838860800000000*N^(21/2)) - 
        47192088042069/(20971520000000*N^(19/2)) - 189309041659/
         (65536000000*N^(17/2)) - 5341516463/(8192000000*N^(15/2)) + 
        42704877/(102400000*N^(13/2)) + 1088847/(2560000*N^(11/2)) + 
        1217/(16000*N^(9/2)) - 99/(400*N^(7/2)) + 8/(5*N^(3/2)))*
       GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1] + 
      ((-12390901866595709*Sqrt[3])/(13421772800000000*N^(21/2)) + 
        (47192088042069*Sqrt[3])/(335544320000000*N^(19/2)) + 
        (189309041659*Sqrt[3])/(1048576000000*N^(17/2)) + 
        (5341516463*Sqrt[3])/(131072000000*N^(15/2)) - 
        (42704877*Sqrt[3])/(1638400000*N^(13/2)) - (1088847*Sqrt[3])/
         (40960000*N^(11/2)) - (1217*Sqrt[3])/(256000*N^(9/2)) + 
        (99*Sqrt[3])/(6400*N^(7/2)) + (17*Sqrt[3])/(400*N^(5/2)) - 
        Sqrt[3]/(10*N^(3/2)))*GL[{Sqrt[(4 - VarGL)*VarGL]}, 1] + 
      (-12390901866595709/(13421772800000000*N^(21/2)) + 
        47192088042069/(335544320000000*N^(19/2)) + 
        189309041659/(1048576000000*N^(17/2)) + 5341516463/
         (131072000000*N^(15/2)) - 42704877/(1638400000*N^(13/2)) - 
        1088847/(40960000*N^(11/2)) - 1217/(256000*N^(9/2)) + 
        99/(6400*N^(7/2)) + 17/(400*N^(5/2)) - 1/(10*N^(3/2)))*
       GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2 + 
      (12390901866595709/(1677721600000000*N^(21/2)) - 
        47192088042069/(41943040000000*N^(19/2)) - 189309041659/
         (131072000000*N^(17/2)) - 5341516463/(16384000000*N^(15/2)) + 
        42704877/(204800000*N^(13/2)) + 1088847/(5120000*N^(11/2)) + 
        1217/(32000*N^(9/2)) - 99/(800*N^(7/2)) - 17/(50*N^(5/2)) + 
        4/(5*N^(3/2)))*GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1]))/
    Sqrt[Pi] + (-1)^N*(19212386171961336257257/(764411904000000000*N^11) + 
     591471/(15625*N^10) + 44496/(15625*N^9) - 32263/(6250*N^8) - 
     322/(625*N^7) + 151/(125*N^6) + 4/(25*N^5) - 18/(25*N^4) + 2/(5*N^3) + 
     (31/(32*N^10) - 17/(128*N^8) + 1/(32*N^6) - 1/(64*N^4) + 1/(32*N^2) - 
       1/(16*N))*GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2 + 
     (-31/(16*N^10) + 17/(64*N^8) - 1/(16*N^6) + 1/(32*N^4) - 1/(16*N^2) + 
       1/(8*N))*GL[{Sqrt[(4 - VarGL)*VarGL], Sqrt[(4 - VarGL)*VarGL]}, 1]) + 
   GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]*((Sqrt[3]*GL[{(1/4 + VarGL)^(-1)}, 1])/
      8 + (3*GL[{Sqrt[(4 - VarGL)*VarGL]/(1 + VarGL)}, 1])/8 + 
     GL[{(1 + VarGL)^(-1), Sqrt[(4 - VarGL)*VarGL]}, 1]/4) + 
   (Sqrt[3]*GL[{(1 + VarGL)^(-1), Sqrt[(4 - VarGL)*VarGL]}, 1])/8 - 
   (3*GL[{Sqrt[(4 - VarGL)*VarGL]/(1 + VarGL), Sqrt[(4 - VarGL)*VarGL]}, 1])/
    8 + (GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1]*
      (-9/8 + 12*GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1]) + 
     GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2*
      ((-3*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1])/2 - 
       4*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1]) - 
     3*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     32*GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1]*
      GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1]*
      (24*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1] + 
       64*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1]) + 
     GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]*
      ((-3*Sqrt[3]*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1])/2 - 
       4*Sqrt[3]*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1]))/Pi + 
   (Sqrt[Pi]*(-2236037490552277/(103079215104*N^(21/2)) + 
       40786998598643/(12884901888*N^(19/2)) - 34646401871/
        (67108864*N^(17/2)) + 2401421189/(25165824*N^(15/2)) - 
       10668811/(524288*N^(13/2)) + 336313/(65536*N^(11/2)) - 
       9749/(6144*N^(9/2)) + 481/(768*N^(7/2)) - 5/(16*N^(5/2)) + 
       1/(6*N^(3/2)) + (-2236037490552277/(51539607552*N^(21/2)) + 
         40786998598643/(6442450944*N^(19/2)) - 34646401871/
          (33554432*N^(17/2)) + 2401421189/(12582912*N^(15/2)) - 
         10668811/(262144*N^(13/2)) + 336313/(32768*N^(11/2)) - 
         9749/(3072*N^(9/2)) + 481/(384*N^(7/2)) - 5/(8*N^(5/2)) + 
         1/(3*N^(3/2)))*GL[{(1/4 + VarGL)^(-1)}, 1]) + 
     ((2236037490552277/(4294967296*N^(21/2)) - 40786998598643/
          (536870912*N^(19/2)) + 103939205613/(8388608*N^(17/2)) - 
         2401421189/(1048576*N^(15/2)) + 32006433/(65536*N^(13/2)) - 
         1008939/(8192*N^(11/2)) + 9749/(256*N^(9/2)) - 481/(32*N^(7/2)) + 
         15/(2*N^(5/2)) - 4/N^(3/2))*GL[{Sqrt[(1 - VarGL)*VarGL]/
           (1 + 4*VarGL)}, 1] + (2236037490552277/(1610612736*N^(21/2)) - 
         40786998598643/(201326592*N^(19/2)) + 34646401871/
          (1048576*N^(17/2)) - 2401421189/(393216*N^(15/2)) + 
         10668811/(8192*N^(13/2)) - 336313/(1024*N^(11/2)) + 
         9749/(96*N^(9/2)) - 481/(12*N^(7/2)) + 20/N^(5/2) - 32/(3*N^(3/2)))*
        GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1])/Sqrt[Pi])/
    2^(2*N) - GL[{(1 + VarGL)^(-1), Sqrt[(4 - VarGL)*VarGL], 
      Sqrt[(4 - VarGL)*VarGL]}, 1]/4, 
 BS[{{1, 0, 2}, {1, 0, 1}}, {1, 1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  1/(264*N^10) - 1/(480*N^8) + 1/(504*N^6) - 1/(240*N^4) + 1/(24*N^2) - 
   1/(4*N) - LG[N]/2 + ((1/(11*N^10) - 1/(20*N^8) + 1/(21*N^6) - 1/(10*N^4) + 
       N^(-2) - 6/N)*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
     (-4/(33*N^10) + 1/(15*N^8) - 4/(63*N^6) + 2/(15*N^4) - 4/(3*N^2) + 8/N)*
      GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] + 
     (8/(33*N^10) - 2/(15*N^8) + 8/(63*N^6) - 4/(15*N^4) + 8/(3*N^2) - 16/N)*
      GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1] + 
     (-12*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
       16*GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] - 
       32*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1])*
      LG[N])/Pi + 2^(2*N)*(ln2*(436748840/(2187*N^11) + 20182088/(729*N^10) + 
       9326120/(2187*N^9) + 538696/(729*N^8) + 35560/(243*N^7) + 
       8216/(243*N^6) + 760/(81*N^5) + 88/(27*N^4) + 40/(27*N^3) + 
       8/(9*N^2) + 8/(3*N))*GL[{4/(1 - 4*VarGL)}, 1] + 
     (218374420/(2187*N^11) + 10091044/(729*N^10) + 4663060/(2187*N^9) + 
       269348/(729*N^8) + 17780/(243*N^7) + 4108/(243*N^6) + 380/(81*N^5) + 
       44/(27*N^4) + 20/(27*N^3) + 4/(9*N^2) + 4/(3*N))*
      GL[{4/(1 - 4*VarGL), VarGL^(-1)}, 1] + 
     ((-3493990720/(2187*N^11) - 161456704/(729*N^10) - 74608960/(2187*N^9) - 
         4309568/(729*N^8) - 284480/(243*N^7) - 65728/(243*N^6) - 
         6080/(81*N^5) - 704/(27*N^4) - 320/(27*N^3) - 64/(9*N^2) - 64/(3*N))*
        GL[{(1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (-3493990720/(2187*N^11) - 161456704/(729*N^10) - 
         74608960/(2187*N^9) - 4309568/(729*N^8) - 284480/(243*N^7) - 
         65728/(243*N^6) - 6080/(81*N^5) - 704/(27*N^4) - 320/(27*N^3) - 
         64/(9*N^2) - 64/(3*N))*GL[{Sqrt[(1 - VarGL)*VarGL], 
          (1 - 4*VarGL)^(-1)}, 1] + (-6987981440/(2187*N^11) - 
         322913408/(729*N^10) - 149217920/(2187*N^9) - 8619136/(729*N^8) - 
         568960/(243*N^7) - 131456/(243*N^6) - 12160/(81*N^5) - 
         1408/(27*N^4) - 640/(27*N^3) - 128/(9*N^2) - 128/(3*N))*
        GL[{(1 - 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (6987981440/(2187*N^11) + 322913408/(729*N^10) + 
         149217920/(2187*N^9) + 8619136/(729*N^8) + 568960/(243*N^7) + 
         131456/(243*N^6) + 12160/(81*N^5) + 1408/(27*N^4) + 640/(27*N^3) + 
         128/(9*N^2) + 128/(3*N))*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
          (1 - 4*VarGL)^(-1)}, 1])/Pi + 
     (-220944527533026313/(3852635996160*N^(21/2)) - 
       1239720912652627/(160526499840*N^(19/2)) - 3818490884629/
        (3344302080*N^(17/2)) - 11128462169/(59719680*N^(15/2)) - 
       20938373/(622080*N^(13/2)) - 34727/(5184*N^(11/2)) - 19/(12*N^(9/2)) + 
       2/(9*N^(7/2)) + (16456924613625161/(391378894848*N^(21/2)) + 
         12507752939641/(2038431744*N^(19/2)) + 84993746255/
          (84934656*N^(17/2)) + 981801383/(5308416*N^(15/2)) + 
         8730995/(221184*N^(13/2)) + 23011/(2304*N^(11/2)) + 
         2641/(864*N^(9/2)) + 17/(18*N^(7/2)) + 4/(3*N^(5/2)))*LG[N])/
      Sqrt[Pi]), BS[{{1, 0, 2}, {1, 0, 1}}, {1, 1}, 
   {{{1, 1}, {2}}, {{2}, {1, 1}}}, N] -> 
  17/384 - 2053762971311/(1610612736*N^11) - 1289/(5*N^10) - 46/N^9 - 
   85/(9*N^8) - 20/(9*N^7) - 5/(9*N^6) - 2/(9*N^5) - 1/(3*N^4) + 4/(9*N^3) - 
   2/(3*N^2) + z3 + (-1/8 + 1/(1056*N^10) - 1/(1920*N^8) + 1/(2016*N^6) - 
     1/(960*N^4) + 1/(96*N^2) - 1/(16*N))*GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^
     2 - (Sqrt[3]*GL[{(Sqrt[3] - Sqrt[(4 - VarGL)*VarGL])/(-1 + VarGL)}, 1])/
    16 + (2^(2*N)*(-559009351100017/(137438953472*N^(21/2)) - 
      10196749398803/(17179869184*N^(19/2)) - 
      25984830897/(268435456*N^(17/2)) - 600355949/(33554432*N^(15/2)) - 
      8001309/(2097152*N^(13/2)) - 252219/(262144*N^(11/2)) - 
      2441/(8192*N^(9/2)) - 121/(1024*N^(7/2)) - 3/(64*N^(5/2)) - 
      1/(8*N^(3/2)) + (559009351100017/(6442450944*N^(21/2)) + 
        10196749398803/(805306368*N^(19/2)) + 8661610299/(4194304*N^(17/2)) + 
        600355949/(1572864*N^(15/2)) + 2667103/(32768*N^(13/2)) + 
        84073/(4096*N^(11/2)) + 2441/(384*N^(9/2)) + 121/(48*N^(7/2)) + 
        N^(-5/2) + 8/(3*N^(3/2)))*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1] + 
      (-559009351100017/(34359738368*Sqrt[3]*N^(21/2)) - 
        10196749398803/(4294967296*Sqrt[3]*N^(19/2)) - (8661610299*Sqrt[3])/
         (67108864*N^(17/2)) - 600355949/(8388608*Sqrt[3]*N^(15/2)) - 
        (2667103*Sqrt[3])/(524288*N^(13/2)) - (84073*Sqrt[3])/
         (65536*N^(11/2)) - 2441/(2048*Sqrt[3]*N^(9/2)) - 
        121/(256*Sqrt[3]*N^(7/2)) - Sqrt[3]/(16*N^(5/2)) - 
        1/(2*Sqrt[3]*N^(3/2)))*GL[{Sqrt[(4 - VarGL)*VarGL]}, 1] + 
      (-559009351100017/(103079215104*N^(21/2)) - 10196749398803/
         (12884901888*N^(19/2)) - 8661610299/(67108864*N^(17/2)) - 
        600355949/(25165824*N^(15/2)) - 2667103/(524288*N^(13/2)) - 
        84073/(65536*N^(11/2)) - 2441/(6144*N^(9/2)) - 121/(768*N^(7/2)) - 
        1/(16*N^(5/2)) - 1/(6*N^(3/2)))*GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2 + 
      (559009351100017/(12884901888*N^(21/2)) + 10196749398803/
         (1610612736*N^(19/2)) + 8661610299/(8388608*N^(17/2)) + 
        600355949/(3145728*N^(15/2)) + 2667103/(65536*N^(13/2)) + 
        84073/(8192*N^(11/2)) + 2441/(768*N^(9/2)) + 121/(96*N^(7/2)) + 
        1/(2*N^(5/2)) + 4/(3*N^(3/2)))*GL[{Sqrt[1 - VarGL]/VarGL, 
         (4 - VarGL)^(-1)}, 1]))/Sqrt[Pi] + GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]*
    (-Sqrt[3]/16 - GL[{(Sqrt[3] - Sqrt[(4 - VarGL)*VarGL])/(-1 + VarGL)}, 1]/
      8 + GL[{Sqrt[(4 - VarGL)*VarGL], (1 - VarGL)^(-1)}, 1]/4) + 
   (1/8 - 1/(528*N^10) + 1/(960*N^8) - 1/(1008*N^6) + 1/(480*N^4) - 
     1/(48*N^2) + 1/(8*N))*GL[{Sqrt[(4 - VarGL)*VarGL], 
      Sqrt[(4 - VarGL)*VarGL]}, 1] + 
   GL[{(Sqrt[3] - Sqrt[(4 - VarGL)*VarGL])/(-1 + VarGL), 
      Sqrt[(4 - VarGL)*VarGL]}, 1]/8 - 
   GL[{Sqrt[(4 - VarGL)*VarGL], (1 - VarGL)^(-1), Sqrt[(4 - VarGL)*VarGL]}, 
     1]/4 - GL[{Sqrt[(4 - VarGL)*VarGL], Sqrt[(4 - VarGL)*VarGL], 
      (1 - VarGL)^(-1)}, 1]/4 + (-GL[{Sqrt[(4 - VarGL)*VarGL]}, 1]^2/8 + 
     GL[{Sqrt[(4 - VarGL)*VarGL], Sqrt[(4 - VarGL)*VarGL]}, 1]/4)*LG[N], 
 BS[{{1, 0, 2}, {1, 0, 2}}, {1, -1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  2 + (-1)^N*(-17/(4*N^9) + 3/(4*N^7) - 1/(4*N^5) + 1/(4*N^3) - 1/(4*N^2)) + 
   (4*ln2^3*GL[{(1/4 + VarGL)^(-1)}, 1])/3 + 
   (-1/4 + 2*z3)*GL[{(1/4 + VarGL)^(-1)}, 1] + 
   Pi^2*(1/24 + (ln2*GL[{(1/4 + VarGL)^(-1)}, 1])/3 - 
     GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]/6) - 
   GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]/2 - 
   2*ln2^2*GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] + 
   Pi*(GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] - 
     (4*GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1])/3 + 
     (8*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1])/
      3) + ln2*(GL[{(1/4 + VarGL)^(-1)}, 1] + 
     2*GL[{VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] + 
     2*GL[{(1/4 + VarGL)^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 1]) - 
   GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] - 
   GL[{VarGL^(-1), (1/4 + VarGL)^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 1] + 
   2^(2*N)*(((-1)^N*(-409676796207/(32768000000*N^(21/2)) - 
        984484819/(409600000*N^(19/2)) + 16129103/(10240000*N^(17/2)) + 
        386949/(320000*N^(15/2)) - 367/(8000*N^(13/2)) - 81/(100*N^(11/2)) + 
        2/(5*N^(9/2))))/Sqrt[Pi] + 
     (-16456924613625161/(4696546738176*N^(21/2)) - 
       12507752939641/(24461180928*N^(19/2)) - 84993746255/
        (1019215872*N^(17/2)) - 981801383/(63700992*N^(15/2)) - 
       8730995/(2654208*N^(13/2)) - 23011/(27648*N^(11/2)) - 
       2641/(10368*N^(9/2)) - 17/(216*N^(7/2)) - 1/(9*N^(5/2)))*Pi^(3/2) + 
     (-1)^N*ln2*((13142704/(390625*N^11) - 4811832/(390625*N^10) - 
         640832/(78125*N^9) - 12936/(15625*N^8) + 4368/(3125*N^7) + 
         552/(625*N^6) - 32/(625*N^5) - 72/(125*N^4) - 16/(25*N^3) + 
         8/(5*N^2))*GL[{4/(1 - 4*VarGL)}, 1] + 
       (-35858856/(1953125*N^11) - 6571352/(1953125*N^10) + 
         534648/(390625*N^9) + 80104/(78125*N^8) + 1848/(15625*N^7) - 
         728/(3125*N^6) - 552/(3125*N^5) + 8/(625*N^4) + 24/(125*N^3) + 
         8/(25*N^2) - 8/(5*N))*GL[{VarGL^(-1), 4/(1 - 4*VarGL)}, 1]) + 
     (-1)^N*((6571352/(390625*N^11) - 2405916/(390625*N^10) - 
         320416/(78125*N^9) - 6468/(15625*N^8) + 2184/(3125*N^7) + 
         276/(625*N^6) - 16/(625*N^5) - 36/(125*N^4) - 8/(25*N^3) + 
         4/(5*N^2))*GL[{4/(1 - 4*VarGL), VarGL^(-1)}, 1] + 
       (-17929428/(1953125*N^11) - 3285676/(1953125*N^10) + 
         267324/(390625*N^9) + 40052/(78125*N^8) + 924/(15625*N^7) - 
         364/(3125*N^6) - 276/(3125*N^5) + 4/(625*N^4) + 12/(125*N^3) + 
         4/(25*N^2) - 4/(5*N))*GL[{VarGL^(-1), 4/(1 - 4*VarGL), VarGL^(-1)}, 
         1]) + ((-1)^N*((-105141632/(390625*N^11) + 38494656/(390625*N^10) + 
          5126656/(78125*N^9) + 103488/(15625*N^8) - 34944/(3125*N^7) - 
          4416/(625*N^6) + 256/(625*N^5) + 576/(125*N^4) + 128/(25*N^3) - 
          64/(5*N^2))*GL[{(1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
        (-105141632/(390625*N^11) + 38494656/(390625*N^10) + 
          5126656/(78125*N^9) + 103488/(15625*N^8) - 34944/(3125*N^7) - 
          4416/(625*N^6) + 256/(625*N^5) + 576/(125*N^4) + 128/(25*N^3) - 
          64/(5*N^2))*GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] + 
        (-210283264/(390625*N^11) + 76989312/(390625*N^10) + 
          10253312/(78125*N^9) + 206976/(15625*N^8) - 69888/(3125*N^7) - 
          8832/(625*N^6) + 512/(625*N^5) + 1152/(125*N^4) + 256/(25*N^3) - 
          128/(5*N^2))*GL[{(1 - 4*VarGL)^(-1), VarGL^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1] + (286870848/(1953125*N^11) + 
          52570816/(1953125*N^10) - 4277184/(390625*N^9) - 
          640832/(78125*N^8) - 14784/(15625*N^7) + 5824/(3125*N^6) + 
          4416/(3125*N^5) - 64/(625*N^4) - 192/(125*N^3) - 64/(25*N^2) + 
          64/(5*N))*GL[{VarGL^(-1), (1 - 4*VarGL)^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1] + (286870848/(1953125*N^11) + 
          52570816/(1953125*N^10) - 4277184/(390625*N^9) - 
          640832/(78125*N^8) - 14784/(15625*N^7) + 5824/(3125*N^6) + 
          4416/(3125*N^5) - 64/(625*N^4) - 192/(125*N^3) - 64/(25*N^2) + 
          64/(5*N))*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], 
           (1 - 4*VarGL)^(-1)}, 1] + (1338287168/(1953125*N^11) - 
          332375744/(1953125*N^10) - 55543744/(390625*N^9) - 
          1675712/(78125*N^8) + 334656/(15625*N^7) + 49984/(3125*N^6) + 
          1856/(3125*N^5) - 5824/(625*N^4) - 1472/(125*N^3) + 576/(25*N^2) + 
          64/(5*N))*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
           (1 - 4*VarGL)^(-1)}, 1] + (573741696/(1953125*N^11) + 
          105141632/(1953125*N^10) - 8554368/(390625*N^9) - 
          1281664/(78125*N^8) - 29568/(15625*N^7) + 11648/(3125*N^6) + 
          8832/(3125*N^5) - 128/(625*N^4) - 384/(125*N^3) - 128/(25*N^2) + 
          128/(5*N))*GL[{VarGL^(-1), (1 - 4*VarGL)^(-1), VarGL^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1] + (-573741696/(1953125*N^11) - 
          105141632/(1953125*N^10) + 8554368/(390625*N^9) + 
          1281664/(78125*N^8) + 29568/(15625*N^7) - 11648/(3125*N^6) - 
          8832/(3125*N^5) + 128/(625*N^4) + 384/(125*N^3) + 128/(25*N^2) - 
          128/(5*N))*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
           (1 - 4*VarGL)^(-1)}, 1] + (-1147483392/(1953125*N^11) - 
          210283264/(1953125*N^10) + 17108736/(390625*N^9) + 
          2563328/(78125*N^8) + 59136/(15625*N^7) - 23296/(3125*N^6) - 
          17664/(3125*N^5) + 256/(625*N^4) + 768/(125*N^3) + 256/(25*N^2) - 
          256/(5*N))*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), VarGL^(-1), 
           (1 - 4*VarGL)^(-1)}, 1]))/Pi) - 
   2*GL[{(1/4 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 1] + 
   (-80*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1] - 
     12*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1]*
      GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] - 
     96*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]*
      (16*GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] - 
       32*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1]) + 
     (-1)^N*((-102/N^9 + 18/N^7 - 6/N^5 + 6/N^3 - 6/N^2)*
        GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
       (136/N^9 - 24/N^7 + 8/N^5 - 8/N^3 + 8/N^2)*
        GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] + 
       (-272/N^9 + 48/N^7 - 16/N^5 + 16/N^3 - 16/N^2)*
        GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1]) - 
     64*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     48*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/
         (1 - 4*VarGL)}, 1] + GL[{(1/4 + VarGL)^(-1)}, 1]*
      (12*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] - 
       16*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] - 
       16*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1] + 
       32*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
          (1 - 4*VarGL)^(-1)}, 1] + 64*GL[{Sqrt[(1 - VarGL)*VarGL], 
          VarGL^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1]) - 
     64*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1), 
        Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     16*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
        Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     128*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1), VarGL^(-1), 
        Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     32*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), 
        Sqrt[(1 - VarGL)*VarGL]}, 1])/Pi, 
 BS[{{1, 0, 2}, {1, 0, 3}}, {1, -1}, {{{1, 1}, {2}}, {{2}, {1, 1}}}, N] -> 
  -8 + 16*ln2 - 3*z3 - (15*z5)/16 + GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 
     1]*(-4*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1] - 
     2*GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1] - 
     2*GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 1]) + 
   Pi^2*(2/3 + GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1]/6 - 
     GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1]/12) + 
   2*GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1]*
    GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
   GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1]*
    GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
   GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 1]*
    GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
   (Sqrt[Pi]*((-2236037490552277/(25769803776*N^(21/2)) + 
        40786998598643/(3221225472*N^(19/2)) - 34646401871/
         (16777216*N^(17/2)) + 2401421189/(6291456*N^(15/2)) - 
        10668811/(131072*N^(13/2)) + 336313/(16384*N^(11/2)) - 
        9749/(1536*N^(9/2)) + 481/(192*N^(7/2)) - 5/(4*N^(5/2)) + 
        2/(3*N^(3/2)))*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
      (2236037490552277/(51539607552*N^(21/2)) - 40786998598643/
         (6442450944*N^(19/2)) + 34646401871/(33554432*N^(17/2)) - 
        2401421189/(12582912*N^(15/2)) + 10668811/(262144*N^(13/2)) - 
        336313/(32768*N^(11/2)) + 9749/(3072*N^(9/2)) - 481/(384*N^(7/2)) + 
        5/(8*N^(5/2)) - 1/(3*N^(3/2)))*GL[{VarGL^(-1), VarGL^(-1), 
         Sqrt[1 + 4*VarGL]/VarGL}, 1]))/2^(2*N) - 
   4*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 
     1] - 4*GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
      Sqrt[1 + 4*VarGL]/VarGL}, 1] - 
   6*GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 
     1] + 2*GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
      Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1] - 
   2*GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 
     1] - 4*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
      (1 + VarGL)^(-1)}, 1] - 2*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
      (1 + VarGL)^(-1), VarGL^(-1)}, 1] + 
   2*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), 
      Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
   2*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/VarGL, 
      (1 + VarGL)^(-1)}, 1] - 2*GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
      VarGL^(-1), (1 + VarGL)^(-1)}, 1] - 
   2*GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1)}, 
     1] + 2*GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), 
      Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
   2*GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
      (1 + VarGL)^(-1)}, 1] - 
   2*GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
     1] + 2*GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), 
      Sqrt[1 + 4*VarGL]/VarGL}, 1] + (-1)^N*(8/N^11 - 111587/(3125*N^10) - 
     8762/(3125*N^9) + 5961/(1250*N^8) + 59/(125*N^7) - 32/(25*N^6) + 
     2/(5*N^5) + (-1895319/(15625*Sqrt[5]*N^10) + 
       197331/(15625*Sqrt[5]*N^9) + 207339/(12500*Sqrt[5]*N^8) - 
       1417/(625*Sqrt[5]*N^7) - 489/(125*Sqrt[5]*N^6) + 19/(25*Sqrt[5]*N^5) + 
       99/(50*Sqrt[5]*N^4) - 3/(5*Sqrt[5]*N^3) - 4/(Sqrt[5]*N^2) + 
       (2*Sqrt[5])/N)*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
     (-1895319/(15625*Sqrt[5]*N^10) + 197331/(15625*Sqrt[5]*N^9) + 
       207339/(12500*Sqrt[5]*N^8) - 1417/(625*Sqrt[5]*N^7) - 
       489/(125*Sqrt[5]*N^6) + 19/(25*Sqrt[5]*N^5) + 99/(50*Sqrt[5]*N^4) - 
       3/(5*Sqrt[5]*N^3) - 4/(Sqrt[5]*N^2) + (2*Sqrt[5])/N)*
      GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1)}, 1] + 
     (-31/(2*N^10) + 1895319/(31250*Sqrt[5]*N^10) - 
       197331/(31250*Sqrt[5]*N^9) + 17/(8*N^8) - 207339/(25000*Sqrt[5]*N^8) + 
       1417/(1250*Sqrt[5]*N^7) - 1/(2*N^6) + 489/(250*Sqrt[5]*N^6) - 
       19/(50*Sqrt[5]*N^5) + 1/(4*N^4) - 99/(100*Sqrt[5]*N^4) + 
       3/(10*Sqrt[5]*N^3) - 1/(2*N^2) + 2/(Sqrt[5]*N^2) + N^(-1) - Sqrt[5]/N)*
      GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
     (-31/(2*N^10) + 17/(8*N^8) - 1/(2*N^6) + 1/(4*N^4) - 1/(2*N^2) + N^(-1))*
      GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1)}, 1] + 
     (31/(2*N^10) - 17/(8*N^8) + 1/(2*N^6) - 1/(4*N^4) + 1/(2*N^2) - N^(-1))*
      GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
     (-31/(2*N^10) - 1895319/(31250*Sqrt[5]*N^10) + 
       197331/(31250*Sqrt[5]*N^9) + 17/(8*N^8) + 207339/(25000*Sqrt[5]*N^8) - 
       1417/(1250*Sqrt[5]*N^7) - 1/(2*N^6) - 489/(250*Sqrt[5]*N^6) + 
       19/(50*Sqrt[5]*N^5) + 1/(4*N^4) + 99/(100*Sqrt[5]*N^4) - 
       3/(10*Sqrt[5]*N^3) - 1/(2*N^2) - 2/(Sqrt[5]*N^2) + N^(-1) + Sqrt[5]/N)*
      GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1)}, 1] + 
     (31/(2*N^10) - 17/(8*N^8) + 1/(2*N^6) - 1/(4*N^4) + 1/(2*N^2) - N^(-1))*
      GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
     (31/(2*N^10) - 17/(8*N^8) + 1/(2*N^6) - 1/(4*N^4) + 1/(2*N^2) - N^(-1))*
      GL[{Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1)}, 1] + 
     (31/(4*N^10) - 17/(16*N^8) + 1/(4*N^6) - 1/(8*N^4) + 1/(4*N^2) - 
       1/(2*N))*GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), 
        Sqrt[1 + 4*VarGL]/VarGL}, 1] + (31/(4*N^10) - 17/(16*N^8) + 
       1/(4*N^6) - 1/(8*N^4) + 1/(4*N^2) - 1/(2*N))*
      GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1)}, 1] + 
     (-31/(4*N^10) + 17/(16*N^8) - 1/(4*N^6) + 1/(8*N^4) - 1/(4*N^2) + 
       1/(2*N))*GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
        Sqrt[1 + 4*VarGL]/VarGL}, 1] + (31/(4*N^10) - 17/(16*N^8) + 
       1/(4*N^6) - 1/(8*N^4) + 1/(4*N^2) - 1/(2*N))*
      GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1)}, 1] + 
     (-31/(4*N^10) + 17/(16*N^8) - 1/(4*N^6) + 1/(8*N^4) - 1/(4*N^2) + 
       1/(2*N))*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
        Sqrt[1 + 4*VarGL]/VarGL}, 1] + (31/(4*N^10) - 17/(16*N^8) + 
       1/(4*N^6) - 1/(8*N^4) + 1/(4*N^2) - 1/(2*N))*
      GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 1] + 
     (-31/(4*N^10) + 17/(16*N^8) - 1/(4*N^6) + 1/(8*N^4) - 1/(4*N^2) + 
       1/(2*N))*GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), 
        Sqrt[1 + 4*VarGL]/VarGL}, 1] + (31/(4*N^10) - 17/(16*N^8) + 
       1/(4*N^6) - 1/(8*N^4) + 1/(4*N^2) - 1/(2*N))*
      GL[{Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
        VarGL^(-1)}, 1]) + 3*GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), 
      (1 + VarGL)^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
   4*GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
      (1 + VarGL)^(-1)}, 1] + 2*GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
      VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
   2*GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
      (1 + VarGL)^(-1)}, 1] + GL[{VarGL^(-1), VarGL^(-1), 
     Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1)}, 1] - 
   GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), 
     Sqrt[1 + 4*VarGL]/VarGL}, 1] - 
   GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
     Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 1] + 
   GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
     Sqrt[1 + 4*VarGL]/VarGL}, 1] + GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
     VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] + 
   GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), 
     VarGL^(-1)}, 1] - GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
     (1 + VarGL)^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] - 
   GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
     Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 1] + 
   GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), 
     VarGL^(-1)}, 1] - GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
     (1 + VarGL)^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
   GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), VarGL^(-1), 
     (1 + VarGL)^(-1)}, 1] + GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
     VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1)}, 1] - 
   GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
     Sqrt[1 + 4*VarGL]/VarGL}, 1] - GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
     VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 1] + 
   GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
     VarGL^(-1)}, 1] - GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
     (1 + VarGL)^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] + 
   GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
     VarGL^(-1)}, 1] - GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), 
     VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1], 
 BS[{{1, 1, 1}, {1, 0, 1}}, {1, 1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  1/(132*N^10) - 1/(240*N^8) + 1/(252*N^6) - 1/(120*N^4) + 1/(12*N^2) - 
   1/(2*N) - LG[N] + (2^(2*N)*(-308742312388942789/(7044820107264*N^(21/2)) - 
      7859929066643107/(1284211998720*N^(19/2)) - 
      10136807942077/(10701766656*N^(17/2)) - 110588067313/
       (668860416*N^(15/2)) - 126967447/(3981312*N^(13/2)) - 
      1674871/(207360*N^(11/2)) - 6887/(5184*N^(9/2)) - 139/(108*N^(7/2)) + 
      2/(9*N^(5/2)) + (56165554617207035/(3131031158784*N^(21/2)) + 
        341668298237123/(130459631616*N^(19/2)) + 289336951475/
         (679477248*N^(17/2)) + 6798801295/(84934656*N^(15/2)) + 
        27786605/(1769472*N^(13/2)) + 395857/(73728*N^(11/2)) + 
        1225/(6912*N^(9/2)) + 475/(288*N^(7/2)) - 5/(6*N^(5/2)) + 
        4/(3*N^(3/2)))*LG[N]))/Sqrt[Pi] + 
   ((2/(33*N^10) - 1/(30*N^8) + 2/(63*N^6) - 1/(15*N^4) + 2/(3*N^2) - 4/N)*
      GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] - 
     8*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1]*LG[N])/Pi, 
 BS[{{1, 1, 2}, {1, 0, 1}}, {1, 1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  3/(176*N^10) - 3/(320*N^8) + 1/(112*N^6) - 3/(160*N^4) + 3/(16*N^2) - 
   9/(8*N) - (9*LG[N])/4 + 
   ((3/(22*N^10) - 3/(40*N^8) + 1/(14*N^6) - 3/(20*N^4) + 3/(2*N^2) - 9/N)*
      GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
     (-4/(33*N^10) + 1/(15*N^8) - 4/(63*N^6) + 2/(15*N^4) - 4/(3*N^2) + 8/N)*
      GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] + 
     (-18*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
       16*GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1])*LG[N])/Pi + 
   2^(2*N)*(2/N^11 + (109187210/(2187*N^11) + 5045522/(729*N^10) + 
       2331530/(2187*N^9) + 134674/(729*N^8) + 8890/(243*N^7) + 
       2054/(243*N^6) + 190/(81*N^5) + 22/(27*N^4) + 10/(27*N^3) + 
       2/(9*N^2) + 2/(3*N))*GL[{4/(1 - 4*VarGL)}, 1] + 
     ((-3493990720/(2187*N^11) - 161456704/(729*N^10) - 74608960/(2187*N^9) - 
         4309568/(729*N^8) - 284480/(243*N^7) - 65728/(243*N^6) - 
         6080/(81*N^5) - 704/(27*N^4) - 320/(27*N^3) - 64/(9*N^2) - 64/(3*N))*
        GL[{(1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (-3493990720/(2187*N^11) - 161456704/(729*N^10) - 
         74608960/(2187*N^9) - 4309568/(729*N^8) - 284480/(243*N^7) - 
         65728/(243*N^6) - 6080/(81*N^5) - 704/(27*N^4) - 320/(27*N^3) - 
         64/(9*N^2) - 64/(3*N))*GL[{Sqrt[(1 - VarGL)*VarGL], 
          (1 - 4*VarGL)^(-1)}, 1])/Pi + 
     (-19460231651734373/(770527199232*N^(21/2)) - 555802520731123/
        (160526499840*N^(19/2)) - 1770641104933/(3344302080*N^(17/2)) - 
       5121574553/(59719680*N^(15/2)) - 12045173/(622080*N^(13/2)) - 
       9479/(5184*N^(11/2)) - 73/(36*N^(9/2)) + 2/(9*N^(7/2)) + 
       (5556242271241673/(391378894848*N^(21/2)) + 4201766996521/
          (2038431744*N^(19/2)) + 29336437487/(84934656*N^(17/2)) + 
         296055575/(5308416*N^(15/2)) + 4164659/(221184*N^(13/2)) - 
         2381/(2304*N^(11/2)) + 3697/(864*N^(9/2)) - 31/(18*N^(7/2)) + 
         4/(3*N^(5/2)))*LG[N])/Sqrt[Pi]), 
 BS[{{1, 1, 2}, {1, 0, 2}}, {-1, -1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  2^(2*N)*(((-1)^(2*N)*(10849752697/(1310720000*N^(21/2)) - 
        2362073747/(409600000*N^(19/2)) + 38822991/(10240000*N^(17/2)) - 
        219711/(64000*N^(15/2)) + 4381/(1600*N^(13/2)) - 29/(20*N^(11/2)) + 
        2/(5*N^(9/2))) + 287147907876377/(159252480000*N^(21/2)) + 
      4368089385191/(16588800000*N^(19/2)) + 
      5951395559/(138240000*N^(17/2)) + 6858161/(864000*N^(15/2)) + 
      11623/(7200*N^(13/2)) + 11/(30*N^(11/2)) + 4/(15*N^(9/2)))/Sqrt[Pi] + 
    (-1)^N*(-695497525531627/(503316480000000*N^(21/2)) + 
      306485670993/(524288000000*N^(19/2)) - 24340761773/
       (39321600000*N^(17/2)) + 485848169/(819200000*N^(15/2)) - 
      9203877/(20480000*N^(13/2)) + 45757/(128000*N^(11/2)) - 
      2701/(9600*N^(9/2)) + 7/(40*N^(7/2)) - 1/(15*N^(5/2)))*Pi^(3/2)), 
 BS[{{1, 1, 2}, {1, 0, 2}}, {1, -1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  2 + (-1)^N*(-153/(8*N^9) + 27/(8*N^7) - 9/(8*N^5) + 9/(8*N^3) - 
     9/(8*N^2)) + (3*Pi^2)/16 + (15*GL[{(1/4 + VarGL)^(-1)}, 1])/8 + 
   (9*ln2*GL[{(1/4 + VarGL)^(-1)}, 1])/2 - 
   (9*GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1])/4 + 
   Pi*((3*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1])/2 - 
     (4*GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1])/3) + 
   2^(2*N)*(((-1)^N*(158381584433/(32768000000*N^(21/2)) - 
        3767127939/(409600000*N^(19/2)) + 35478543/(10240000*N^(17/2)) - 
        915531/(320000*N^(15/2)) + 23473/(8000*N^(13/2)) - 
        161/(100*N^(11/2)) + 2/(5*N^(9/2))))/Sqrt[Pi] + 
     (-5556242271241673/(4696546738176*N^(21/2)) - 
       4201766996521/(24461180928*N^(19/2)) - 29336437487/
        (1019215872*N^(17/2)) - 296055575/(63700992*N^(15/2)) - 
       4164659/(2654208*N^(13/2)) + 2381/(27648*N^(11/2)) - 
       3697/(10368*N^(9/2)) + 31/(216*N^(7/2)) - 1/(9*N^(5/2)))*Pi^(3/2) + 
     (-1)^N*((3285676/(390625*N^11) - 1202958/(390625*N^10) - 
         160208/(78125*N^9) - 3234/(15625*N^8) + 1092/(3125*N^7) + 
         138/(625*N^6) - 8/(625*N^5) - 18/(125*N^4) - 4/(25*N^3) + 2/(5*N^2))*
        GL[{4/(1 - 4*VarGL)}, 1] + (-8964714/(1953125*N^11) - 
         1642838/(1953125*N^10) + 133662/(390625*N^9) + 20026/(78125*N^8) + 
         462/(15625*N^7) - 182/(3125*N^6) - 138/(3125*N^5) + 2/(625*N^4) + 
         6/(125*N^3) + 2/(25*N^2) - 2/(5*N))*
        GL[{VarGL^(-1), 4/(1 - 4*VarGL)}, 1]) + 
     ((-1)^N*((-105141632/(390625*N^11) + 38494656/(390625*N^10) + 
          5126656/(78125*N^9) + 103488/(15625*N^8) - 34944/(3125*N^7) - 
          4416/(625*N^6) + 256/(625*N^5) + 576/(125*N^4) + 128/(25*N^3) - 
          64/(5*N^2))*GL[{(1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
        (-105141632/(390625*N^11) + 38494656/(390625*N^10) + 
          5126656/(78125*N^9) + 103488/(15625*N^8) - 34944/(3125*N^7) - 
          4416/(625*N^6) + 256/(625*N^5) + 576/(125*N^4) + 128/(25*N^3) - 
          64/(5*N^2))*GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] + 
        (286870848/(1953125*N^11) + 52570816/(1953125*N^10) - 
          4277184/(390625*N^9) - 640832/(78125*N^8) - 14784/(15625*N^7) + 
          5824/(3125*N^6) + 4416/(3125*N^5) - 64/(625*N^4) - 192/(125*N^3) - 
          64/(25*N^2) + 64/(5*N))*GL[{VarGL^(-1), (1 - 4*VarGL)^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1] + (286870848/(1953125*N^11) + 
          52570816/(1953125*N^10) - 4277184/(390625*N^9) - 
          640832/(78125*N^8) - 14784/(15625*N^7) + 5824/(3125*N^6) + 
          4416/(3125*N^5) - 64/(625*N^4) - 192/(125*N^3) - 64/(25*N^2) + 
          64/(5*N))*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], 
           (1 - 4*VarGL)^(-1)}, 1] + (286870848/(1953125*N^11) + 
          52570816/(1953125*N^10) - 4277184/(390625*N^9) - 
          640832/(78125*N^8) - 14784/(15625*N^7) + 5824/(3125*N^6) + 
          4416/(3125*N^5) - 64/(625*N^4) - 192/(125*N^3) - 64/(25*N^2) + 
          64/(5*N))*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
           (1 - 4*VarGL)^(-1)}, 1]))/Pi) + 
   GL[{(1/4 + VarGL)^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 1]/2 + 
   (-80*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1] - 
     18*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1]*
      GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] + 
     16*GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]*
      GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] + 
     (-1)^N*((-153/N^9 + 27/N^7 - 9/N^5 + 9/N^3 - 9/N^2)*
        GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
       (136/N^9 - 24/N^7 + 8/N^5 - 8/N^3 + 8/N^2)*
        GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1]) - 
     96*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     GL[{(1/4 + VarGL)^(-1)}, 1]*
      (18*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] - 
       16*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] - 
       16*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1]) - 
     72*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     72*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/
         (1 - 4*VarGL)}, 1] - 64*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), 
        (1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1])/Pi, 
 BS[{{1, 1, 2}, {1, 0, 3}}, {1, -1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  -4 + (-1)^N*(-1377/(16*N^10) + 189/(16*N^8) - 45/(16*N^6) + 27/(16*N^4) - 
     9/(8*N^3)) + (27*z3)/16 - (27*GL[{(1/4 + VarGL)^(-1)}, 1])/16 - 
   (9*ln2^2*GL[{(1/4 + VarGL)^(-1)}, 1])/2 - 
   (3*Pi^2*GL[{(1/4 + VarGL)^(-1)}, 1])/8 + 
   (15*GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1])/8 + 
   ln2*((-15*GL[{(1/4 + VarGL)^(-1)}, 1])/4 + 
     (9*GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1])/2) - 
   (9*GL[{VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 1])/4 + 
   2^(2*N)*(((-1)^N*(-6866769319/(409600000*N^(21/2)) + 
         25090079/(10240000*N^(19/2)) - 158587/(64000*N^(17/2)) + 
         28841/(8000*N^(15/2)) - 189/(100*N^(13/2)) + 2/(5*N^(11/2))) - 
       (5556242271241673*z3)/(521838526464*N^(21/2)) - 
       (4201766996521*z3)/(2717908992*N^(19/2)) - (29336437487*z3)/
        (113246208*N^(17/2)) - (296055575*z3)/(7077888*N^(15/2)) - 
       (4164659*z3)/(294912*N^(13/2)) + (2381*z3)/(3072*N^(11/2)) - 
       (3697*z3)/(1152*N^(9/2)) + (31*z3)/(24*N^(7/2)) - z3/N^(5/2))/
      Sqrt[Pi] + (-1)^N*((-1202958/(78125*N^11) - 720936/(78125*N^10) - 
         12936/(15625*N^9) + 3822/(3125*N^8) + 414/(625*N^7) - 4/(125*N^6) - 
         36/(125*N^5) - 6/(25*N^4) + 2/(5*N^3))*GL[{4/(1 - 4*VarGL)}, 1] + 
       (-3285676/(390625*N^11) + 1202958/(390625*N^10) + 160208/(78125*N^9) + 
         3234/(15625*N^8) - 1092/(3125*N^7) - 138/(625*N^6) + 8/(625*N^5) + 
         18/(125*N^4) + 4/(25*N^3) - 2/(5*N^2))*
        GL[{VarGL^(-1), 4/(1 - 4*VarGL)}, 1] + 
       (8964714/(1953125*N^11) + 1642838/(1953125*N^10) - 
         133662/(390625*N^9) - 20026/(78125*N^8) - 462/(15625*N^7) + 
         182/(3125*N^6) + 138/(3125*N^5) - 2/(625*N^4) - 6/(125*N^3) - 
         2/(25*N^2) + 2/(5*N))*GL[{VarGL^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 
         1]) + ((-1)^N*((38494656/(78125*N^11) + 23069952/(78125*N^10) + 
          413952/(15625*N^9) - 122304/(3125*N^8) - 13248/(625*N^7) + 
          128/(125*N^6) + 1152/(125*N^5) + 192/(25*N^4) - 64/(5*N^3))*
         GL[{(1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
        (38494656/(78125*N^11) + 23069952/(78125*N^10) + 413952/(15625*N^9) - 
          122304/(3125*N^8) - 13248/(625*N^7) + 128/(125*N^6) + 
          1152/(125*N^5) + 192/(25*N^4) - 64/(5*N^3))*
         GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] + 
        (105141632/(390625*N^11) - 38494656/(390625*N^10) - 
          5126656/(78125*N^9) - 103488/(15625*N^8) + 34944/(3125*N^7) + 
          4416/(625*N^6) - 256/(625*N^5) - 576/(125*N^4) - 128/(25*N^3) + 
          64/(5*N^2))*GL[{VarGL^(-1), (1 - 4*VarGL)^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1] + (105141632/(390625*N^11) - 
          38494656/(390625*N^10) - 5126656/(78125*N^9) - 103488/(15625*N^8) + 
          34944/(3125*N^7) + 4416/(625*N^6) - 256/(625*N^5) - 576/(125*N^4) - 
          128/(25*N^3) + 64/(5*N^2))*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], 
           (1 - 4*VarGL)^(-1)}, 1] + (105141632/(390625*N^11) - 
          38494656/(390625*N^10) - 5126656/(78125*N^9) - 103488/(15625*N^8) + 
          34944/(3125*N^7) + 4416/(625*N^6) - 256/(625*N^5) - 576/(125*N^4) - 
          128/(25*N^3) + 64/(5*N^2))*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
           (1 - 4*VarGL)^(-1)}, 1] + (-286870848/(1953125*N^11) - 
          52570816/(1953125*N^10) + 4277184/(390625*N^9) + 
          640832/(78125*N^8) + 14784/(15625*N^7) - 5824/(3125*N^6) - 
          4416/(3125*N^5) + 64/(625*N^4) + 192/(125*N^3) + 64/(25*N^2) - 
          64/(5*N))*GL[{VarGL^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1] + (-286870848/(1953125*N^11) - 
          52570816/(1953125*N^10) + 4277184/(390625*N^9) + 
          640832/(78125*N^8) + 14784/(15625*N^7) - 5824/(3125*N^6) - 
          4416/(3125*N^5) + 64/(625*N^4) + 192/(125*N^3) + 64/(25*N^2) - 
          64/(5*N))*GL[{VarGL^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], 
           (1 - 4*VarGL)^(-1)}, 1] + (-286870848/(1953125*N^11) - 
          52570816/(1953125*N^10) + 4277184/(390625*N^9) + 
          640832/(78125*N^8) + 14784/(15625*N^7) - 5824/(3125*N^6) - 
          4416/(3125*N^5) + 64/(625*N^4) + 192/(125*N^3) + 64/(25*N^2) - 
          64/(5*N))*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
           (1 - 4*VarGL)^(-1)}, 1] + (-286870848/(1953125*N^11) - 
          52570816/(1953125*N^10) + 4277184/(390625*N^9) + 
          640832/(78125*N^8) + 14784/(15625*N^7) - 5824/(3125*N^6) - 
          4416/(3125*N^5) + 64/(625*N^4) + 192/(125*N^3) + 64/(25*N^2) - 
          64/(5*N))*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), VarGL^(-1), 
           (1 - 4*VarGL)^(-1)}, 1]))/Pi) - 
   GL[{(1/4 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 1]/2 + 
   (160*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1] + 
     (-1)^N*((-1377/(2*N^10) + 189/(2*N^8) - 45/(2*N^6) + 27/(2*N^4) - 9/N^3)*
        GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
       (612/N^10 - 84/N^8 + 20/N^6 - 12/N^4 + 8/N^3)*
        GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1]) + 
     192*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1]*
      ((27*z3)/2 - 18*GL[{VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]) + 
     GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1]*
      (-12*z3 + 16*GL[{VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]) + 
     GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1]*
      (18*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] - 
       16*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] - 
       16*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1]) + 
     96*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     GL[{(1/4 + VarGL)^(-1)}, 1]*
      (-18*GL[{VarGL^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/
           (1 - 4*VarGL)}, 1] + 16*GL[{VarGL^(-1), VarGL^(-1), 
          Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] + 
       16*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
          (1 - 4*VarGL)^(-1)}, 1] + 16*GL[{Sqrt[(1 - VarGL)*VarGL], 
          VarGL^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1]) + 
     72*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
        Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     72*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
        Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
     64*GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1), 
        Sqrt[(1 - VarGL)*VarGL]}, 1])/Pi, 
 BS[{{1, 1, 2}, {1, 0, 3}}, {1, 1}, {{{2}, {1, 1}}, {{}, {}}}, N] -> 
  -27/(80*N^10) + 3/(16*N^8) - 3/(16*N^6) + 9/(16*N^4) - 9/(8*N^3) + 
   9/(8*N^2) - (9*z3)/4 + 
   ((-27/(10*N^10) + 3/(2*N^8) - 3/(2*N^6) + 9/(2*N^4) - 9/N^3 + 9/N^2 - 
       18*z3)*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] + 
     (12/(5*N^10) - 4/(3*N^8) + 4/(3*N^6) - 4/N^4 + 8/N^3 - 8/N^2 + 16*z3)*
      GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1])/Pi + 
   2^(2*N)*(2/N^11 + (-959895200029/(509607936*N^(21/2)) - 
       2831664383/(10616832*N^(19/2)) - 22255699/(442368*N^(17/2)) - 
       53249/(13824*N^(15/2)) - 2699/(576*N^(13/2)) + 13/(12*N^(11/2)) - 
       2/(3*N^(9/2)) + (5556242271241673*z3)/(391378894848*N^(21/2)) + 
       (4201766996521*z3)/(2038431744*N^(19/2)) + (29336437487*z3)/
        (84934656*N^(17/2)) + (296055575*z3)/(5308416*N^(15/2)) + 
       (4164659*z3)/(221184*N^(13/2)) - (2381*z3)/(2304*N^(11/2)) + 
       (3697*z3)/(864*N^(9/2)) - (31*z3)/(18*N^(7/2)) + (4*z3)/(3*N^(5/2)))/
      Sqrt[Pi] + (11657650/(243*N^11) + 538696/(81*N^10) + 248920/(243*N^9) + 
       14378/(81*N^8) + 950/(27*N^7) + 220/(27*N^6) + 20/(9*N^5) + 
       2/(3*N^4) + 2/(3*N^3))*GL[{4/(1 - 4*VarGL)}, 1] + 
     (-50455220/(729*N^11) - 2331530/(243*N^10) - 1077392/(729*N^9) - 
       62230/(243*N^8) - 4108/(81*N^7) - 950/(81*N^6) - 88/(27*N^5) - 
       10/(9*N^4) - 4/(9*N^3) - 2/(3*N^2))*GL[{VarGL^(-1), 4/(1 - 4*VarGL)}, 
       1] + (109187210/(2187*N^11) + 5045522/(729*N^10) + 
       2331530/(2187*N^9) + 134674/(729*N^8) + 8890/(243*N^7) + 
       2054/(243*N^6) + 190/(81*N^5) + 22/(27*N^4) + 10/(27*N^3) + 
       2/(9*N^2) + 2/(3*N))*GL[{VarGL^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 
       1] + ((-373044800/(243*N^11) - 17238272/(81*N^10) - 
         7965440/(243*N^9) - 460096/(81*N^8) - 30400/(27*N^7) - 
         7040/(27*N^6) - 640/(9*N^5) - 64/(3*N^4) - 64/(3*N^3))*
        GL[{(1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (-373044800/(243*N^11) - 17238272/(81*N^10) - 7965440/(243*N^9) - 
         460096/(81*N^8) - 30400/(27*N^7) - 7040/(27*N^6) - 640/(9*N^5) - 
         64/(3*N^4) - 64/(3*N^3))*GL[{Sqrt[(1 - VarGL)*VarGL], 
          (1 - 4*VarGL)^(-1)}, 1] + (1614567040/(729*N^11) + 
         74608960/(243*N^10) + 34476544/(729*N^9) + 1991360/(243*N^8) + 
         131456/(81*N^7) + 30400/(81*N^6) + 2816/(27*N^5) + 320/(9*N^4) + 
         128/(9*N^3) + 64/(3*N^2))*GL[{VarGL^(-1), (1 - 4*VarGL)^(-1), 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + (1614567040/(729*N^11) + 
         74608960/(243*N^10) + 34476544/(729*N^9) + 1991360/(243*N^8) + 
         131456/(81*N^7) + 30400/(81*N^6) + 2816/(27*N^5) + 320/(9*N^4) + 
         128/(9*N^3) + 64/(3*N^2))*GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], 
          (1 - 4*VarGL)^(-1)}, 1] + (1614567040/(729*N^11) + 
         74608960/(243*N^10) + 34476544/(729*N^9) + 1991360/(243*N^8) + 
         131456/(81*N^7) + 30400/(81*N^6) + 2816/(27*N^5) + 320/(9*N^4) + 
         128/(9*N^3) + 64/(3*N^2))*GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
          (1 - 4*VarGL)^(-1)}, 1] + (-3493990720/(2187*N^11) - 
         161456704/(729*N^10) - 74608960/(2187*N^9) - 4309568/(729*N^8) - 
         284480/(243*N^7) - 65728/(243*N^6) - 6080/(81*N^5) - 704/(27*N^4) - 
         320/(27*N^3) - 64/(9*N^2) - 64/(3*N))*
        GL[{VarGL^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1), 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + (-3493990720/(2187*N^11) - 
         161456704/(729*N^10) - 74608960/(2187*N^9) - 4309568/(729*N^8) - 
         284480/(243*N^7) - 65728/(243*N^6) - 6080/(81*N^5) - 704/(27*N^4) - 
         320/(27*N^3) - 64/(9*N^2) - 64/(3*N))*
        GL[{VarGL^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], 
          (1 - 4*VarGL)^(-1)}, 1] + (-3493990720/(2187*N^11) - 
         161456704/(729*N^10) - 74608960/(2187*N^9) - 4309568/(729*N^8) - 
         284480/(243*N^7) - 65728/(243*N^6) - 6080/(81*N^5) - 704/(27*N^4) - 
         320/(27*N^3) - 64/(9*N^2) - 64/(3*N))*
        GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), 
          (1 - 4*VarGL)^(-1)}, 1] + (-3493990720/(2187*N^11) - 
         161456704/(729*N^10) - 74608960/(2187*N^9) - 4309568/(729*N^8) - 
         284480/(243*N^7) - 65728/(243*N^6) - 6080/(81*N^5) - 704/(27*N^4) - 
         320/(27*N^3) - 64/(9*N^2) - 64/(3*N))*
        GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), VarGL^(-1), 
          (1 - 4*VarGL)^(-1)}, 1])/Pi), 
 BS[{{1, 0, 0}, {1, 0, 1}, {1, 0, 2}}, {1, -1, 1}, 
   {{{1, 1}, {2}}, {{2}, {1, 1}}, {{}, {}}}, N] -> 
  -16/9 + (-1)^N*(-2050441/(781250*N^10) + 133979/(468750*N^9) + 
     151373/(375000*N^8) - 1649/(93750*N^7) - 1729/(18750*N^6) - 
     17/(3750*N^5) + 19/(500*N^4) + 1/(150*N^3) - 4/(75*N^2) + 1/(15*N))*
    Pi^2 - (4*z3*GL[{Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1])/9 + 
   (4*Sqrt[5]*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/(1 + VarGL), 
       (1 - VarGL)^(-1)}, 1])/9 - 
   (4*GL[{VarGL^(-1), (Sqrt[5] - Sqrt[1 + 4*VarGL])/(-1 + VarGL), 
       Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1])/9 + 
   GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1]*((4*z3)/9 - 
     (4*GL[{VarGL^(-1), (Sqrt[5] - Sqrt[1 + 4*VarGL])/(-1 + VarGL)}, 1])/9 - 
     (2*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1])/9 - 
     (2*GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1)}, 1])/9) + 
   (-1)^N*(148091147/(6562500*N^10) - 8275853/(656250*N^9) - 
     672787/(175000*N^8) + 18512/(9375*N^7) + 7583/(7500*N^6) - 
     383/(750*N^5) - 91/(150*N^4) + 4/(5*N^3) - 2/(5*N^2) + 
     (-1204947/(390625*Sqrt[5]*N^10) - 509644/(78125*Sqrt[5]*N^9) - 
       8103/(62500*Sqrt[5]*N^8) + 17764/(15625*Sqrt[5]*N^7) + 
       519/(3125*Sqrt[5]*N^6) - 188/(625*Sqrt[5]*N^5) - 
       27/(250*Sqrt[5]*N^4) + 4/(25*Sqrt[5]*N^3) + 3/(25*Sqrt[5]*N^2) - 
       2/(5*Sqrt[5]*N))*GL[{VarGL^(-1), (Sqrt[5] - Sqrt[1 + 4*VarGL])/
         (-1 + VarGL)}, 1] + (-1204947/(390625*Sqrt[5]*N^10) - 
       509644/(78125*Sqrt[5]*N^9) - 8103/(62500*Sqrt[5]*N^8) + 
       17764/(15625*Sqrt[5]*N^7) + 519/(3125*Sqrt[5]*N^6) - 
       188/(625*Sqrt[5]*N^5) - 27/(250*Sqrt[5]*N^4) + 4/(25*Sqrt[5]*N^3) + 
       3/(25*Sqrt[5]*N^2) - 2/(5*Sqrt[5]*N))*
      GL[{(Sqrt[5] - Sqrt[1 + 4*VarGL])/(-1 + VarGL), VarGL^(-1)}, 1] + 
     (-1204947/(781250*Sqrt[5]*N^10) - 254822/(78125*Sqrt[5]*N^9) - 
       8103/(125000*Sqrt[5]*N^8) + 8882/(15625*Sqrt[5]*N^7) + 
       519/(6250*Sqrt[5]*N^6) - 94/(625*Sqrt[5]*N^5) - 27/(500*Sqrt[5]*N^4) + 
       2/(25*Sqrt[5]*N^3) + 3/(50*Sqrt[5]*N^2) - 1/(5*Sqrt[5]*N))*
      GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1] + 
     (-1204947/(781250*Sqrt[5]*N^10) - 254822/(78125*Sqrt[5]*N^9) - 
       8103/(125000*Sqrt[5]*N^8) + 8882/(15625*Sqrt[5]*N^7) + 
       519/(6250*Sqrt[5]*N^6) - 94/(625*Sqrt[5]*N^5) - 27/(500*Sqrt[5]*N^4) + 
       2/(25*Sqrt[5]*N^3) + 3/(50*Sqrt[5]*N^2) - 1/(5*Sqrt[5]*N))*
      GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 - VarGL)^(-1), VarGL^(-1)}, 1] + 
     (-1204947/(781250*Sqrt[5]*N^10) - 254822/(78125*Sqrt[5]*N^9) - 
       8103/(125000*Sqrt[5]*N^8) + 8882/(15625*Sqrt[5]*N^7) + 
       519/(6250*Sqrt[5]*N^6) - 94/(625*Sqrt[5]*N^5) - 27/(500*Sqrt[5]*N^4) + 
       2/(25*Sqrt[5]*N^3) + 3/(50*Sqrt[5]*N^2) - 1/(5*Sqrt[5]*N))*
      GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1)}, 1]) + 
   (Sqrt[Pi]*((115034280046636642783*z3)/(7213895789838336*N^(21/2)) - 
      (699435110164273561*z3)/(300578991243264*N^(19/2)) + 
      (2376532755785617*z3)/(6262062317568*N^(17/2)) - 
      (54910715707991*z3)/(782757789696*N^(15/2)) + 
      (60994830787*z3)/(4076863488*N^(13/2)) - (640361849*z3)/
       (169869312*N^(11/2)) + (36974287*z3)/(31850496*N^(9/2)) - 
      (612727*z3)/(1327104*N^(7/2)) + (3587*z3)/(13824*N^(5/2)) - 
      (407*z3)/(1728*N^(3/2)) + (19*z3)/(36*Sqrt[N]) + (2*Sqrt[N]*z3)/3 + 
      (-115034280046636642783/(7213895789838336*N^(21/2)) + 
        699435110164273561/(300578991243264*N^(19/2)) - 
        2376532755785617/(6262062317568*N^(17/2)) + 54910715707991/
         (782757789696*N^(15/2)) - 60994830787/(4076863488*N^(13/2)) + 
        640361849/(169869312*N^(11/2)) - 36974287/(31850496*N^(9/2)) + 
        612727/(1327104*N^(7/2)) - 3587/(13824*N^(5/2)) + 
        407/(1728*N^(3/2)) - 19/(36*Sqrt[N]) - (2*Sqrt[N])/3)*
       GL[{VarGL^(-1), (Sqrt[5] - Sqrt[1 + 4*VarGL])/(-1 + VarGL)}, 1] + 
      (-115034280046636642783/(14427791579676672*N^(21/2)) + 
        699435110164273561/(601157982486528*N^(19/2)) - 
        2376532755785617/(12524124635136*N^(17/2)) + 54910715707991/
         (1565515579392*N^(15/2)) - 60994830787/(8153726976*N^(13/2)) + 
        640361849/(339738624*N^(11/2)) - 36974287/(63700992*N^(9/2)) + 
        612727/(2654208*N^(7/2)) - 3587/(27648*N^(5/2)) + 
        407/(3456*N^(3/2)) - 19/(72*Sqrt[N]) - Sqrt[N]/3)*
       GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1] + 
      (-115034280046636642783/(14427791579676672*N^(21/2)) + 
        699435110164273561/(601157982486528*N^(19/2)) - 
        2376532755785617/(12524124635136*N^(17/2)) + 54910715707991/
         (1565515579392*N^(15/2)) - 60994830787/(8153726976*N^(13/2)) + 
        640361849/(339738624*N^(11/2)) - 36974287/(63700992*N^(9/2)) + 
        612727/(2654208*N^(7/2)) - 3587/(27648*N^(5/2)) + 
        407/(3456*N^(3/2)) - 19/(72*Sqrt[N]) - Sqrt[N]/3)*
       GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1)}, 1]))/
    2^(2*N) + (4*Sqrt[5]*GL[{Sqrt[1 + 4*VarGL]/(1 + VarGL), VarGL^(-1), 
       (1 - VarGL)^(-1)}, 1])/9 + 
   (4*GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), Sqrt[1 + 4*VarGL]/
        (1 + VarGL)}, 1])/9 + 
   (4*GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/(1 + VarGL), 
       (1 - VarGL)^(-1)}, 1])/9 - 
   (2*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 - VarGL)^(-1), 
       Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1])/9 - 
   (2*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/(1 + VarGL), 
       (1 - VarGL)^(-1)}, 1])/9 + 
   (4*GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/(1 + VarGL), VarGL^(-1), 
       (1 - VarGL)^(-1)}, 1])/9 - 
   (2*GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1), 
       Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1])/9 - 
   (2*GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), Sqrt[1 + 4*VarGL]/(1 + VarGL), 
       (1 - VarGL)^(-1)}, 1])/9 - 
   (2*GL[{Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/(1 + VarGL), VarGL^(-1), 
       (1 - VarGL)^(-1)}, 1])/9 + 
   (4*GL[{Sqrt[1 + 4*VarGL]/(1 + VarGL), VarGL^(-1), VarGL^(-1), 
       (1 - VarGL)^(-1)}, 1])/9, BS[{{1, 0, 0}, {1, 0, 1}, {1, 0, 2}}, 
   {1, 1, -1}, {{{2}, {1, 1}}, {{}, {}}, {{}, {}}}, N] -> 
  -133/8 + (7*ln2^3)/3 - (9*(-4)^N)/(25*N^2) + (-4)^N/(5*N^(7/2)*Sqrt[Pi]) - 
   GL[{(1/4 + VarGL)^(-1)}, 1]/4 + 
   GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
    ((-64*Sqrt[2])/3 - 64*GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/Sqrt[2]]) - 
   32*Pi*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
   (64*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
       Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 + 
   (256*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
       (1 + VarGL)^(-1)}, 1])/3 + 
   (128*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), (1 + VarGL)^(-1), 
       Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1])/3 + 
   ((1135*GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1])/24 + 
     (448*ln2^2*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 
        1])/3 + 512*GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/Sqrt[2]]*
      GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] - 
     (640*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[1 - VarGL^2]}, 1])/9 + 
     8*GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     (640*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
         Sqrt[1 - VarGL^2]}, 1])/9 + 
     GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
      ((-640*GL[{Sqrt[1 - VarGL^2]}, 1])/9 + 
       (512*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1])/
        3 - (1024*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL], 
           (1 + VarGL)^(-1)}, 1])/3 - 
       (1024*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1])/3) - 
     (1024*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
         Sqrt[(1 - VarGL)*VarGL]}, 1])/3 - 
     (512*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
         Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1])/3 + 
     (1024*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1), 
         Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1])/3 - 
     (1024*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), (1 + VarGL)^(-1), 
         Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1])/3 + 
     ln2*((80*GL[{Sqrt[1 - VarGL^2]}, 1])/9 + 
       256*GL[{(1 + VarGL)^(-1)}, 1/Sqrt[2]]*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (128*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL], 
           (1 + VarGL)^(-1)}, 1])/3 + 
       (128*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1), 
           Sqrt[(1 - VarGL)*VarGL]}, 1])/3 + 
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
        (64/3 - 256*Sqrt[2] - (512*Log[2 + Sqrt[2]])/3)) + 
     GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL], 
        (1 + VarGL)^(-1)}, 1]*(256*Sqrt[2] - (256*Log[2 + Sqrt[2]])/3) + 
     GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1), 
        Sqrt[(1 - VarGL)*VarGL]}, 1]*(256*Sqrt[2] - (256*Log[2 + Sqrt[2]])/
        3) + GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
      ((896*Sqrt[2])/3 + (1024*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/
            (1 + 4*VarGL), (1 + VarGL)^(-1)}, 1])/3 - (128*Log[2 + Sqrt[2]])/
        3) + GL[{Sqrt[1 - VarGL^2]}, 1]*((160*Sqrt[2])/3 - 
       (160*Log[2 + Sqrt[2]])/9))/Pi + 
   GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/Sqrt[2]]*
    (48*Sqrt[2] - 16*Log[2 + Sqrt[2]]) + 
   ln2^2*(-2/3 + 10*Sqrt[2] + 4*GL[{(1 + VarGL)^(-1)}, 1/Sqrt[2]] - 
     (56*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1])/3 - 
     (22*Log[2 + Sqrt[2]])/3) + (32*Sqrt[2]*Log[2 + Sqrt[2]])/3 - 
   (8*Log[2 + Sqrt[2]]^2)/3 + Pi^2*(-3*Sqrt[2] - ln2/2 + 
     4*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1] + 
     Log[2 + Sqrt[2]]) + GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
      (1 + VarGL)^(-1)}, 1]*(-32*Sqrt[2] + (32*Log[2 + Sqrt[2]])/3) + 
   ln2*(-48 - (16*Sqrt[2])/3 + 8*GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 
       1/Sqrt[2]] - (16*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
         (1 + VarGL)^(-1)}, 1])/3 + GL[{(1 + VarGL)^(-1)}, 1/Sqrt[2]]*
      (24*Sqrt[2] - 32*GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1] - 
       8*Log[2 + Sqrt[2]]) + (8/3 - 8*Sqrt[2])*Log[2 + Sqrt[2]] + 
     (16*Log[2 + Sqrt[2]]^2)/3 + 
     GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 1]*
      (32*Sqrt[2] + (64*Log[2 + Sqrt[2]])/3)) + 
   2^(2*N)*((-1)^N*ln2^2*(-51937023345777/(1024000000000*Sqrt[2]*N^11) - 
       1283973833421/(256000000000*Sqrt[2]*N^10) + 
       118510961301/(12800000000*Sqrt[2]*N^9) + 
       1250389737/(640000000*Sqrt[2]*N^8) - 64751589/(32000000*Sqrt[2]*N^7) - 
       1530549/(1600000*Sqrt[2]*N^6) + 240921/(400000*Sqrt[2]*N^5) + 
       14229/(20000*Sqrt[2]*N^4) - 297/(1000*Sqrt[2]*N^3) - 
       81/(50*Sqrt[2]*N^2) + (9*Sqrt[2])/(5*N)) + 
     (-1)^N*(17312341115259/(2048000000000*Sqrt[2]*N^11) + 
       427991277807/(512000000000*Sqrt[2]*N^10) - 
       39503653767/(25600000000*Sqrt[2]*N^9) - 
       416796579/(1280000000*Sqrt[2]*N^8) + 21583863/(64000000*Sqrt[2]*N^7) + 
       510183/(3200000*Sqrt[2]*N^6) - 80307/(800000*Sqrt[2]*N^5) - 
       4743/(40000*Sqrt[2]*N^4) + 99/(2000*Sqrt[2]*N^3) + 
       27/(100*Sqrt[2]*N^2) - 3/(5*Sqrt[2]*N))*Pi^2 + 
     (-1797410945424609151/(3131031158784*N^(21/2)) - 
       5464331904405803/(65229815808*N^(19/2)) - 37133194953283/
        (2717908992*N^(17/2)) - 107249721865/(42467328*N^(15/2)) - 
       953111599/(1769472*N^(13/2)) - 5000317/(36864*N^(11/2)) - 
       576793/(13824*N^(9/2)) - 2425/(144*N^(7/2)) - 59/(6*N^(5/2)) - 
       8/(3*N^(3/2)) - 64/Sqrt[N])*Sqrt[Pi]*
      GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
     ((-1)^N*ln2*(5770780371753/(8000000000*Sqrt[2]*N^11) + 
         142663759269/(2000000000*Sqrt[2]*N^10) - 13167884589/
          (100000000*Sqrt[2]*N^9) - 138932193/(5000000*Sqrt[2]*N^8) + 
         7194621/(250000*Sqrt[2]*N^7) + 170061/(12500*Sqrt[2]*N^6) - 
         26769/(3125*Sqrt[2]*N^5) - (3162*Sqrt[2])/(625*N^4) + 
         (264*Sqrt[2])/(125*N^3) + (288*Sqrt[2])/(25*N^2) - 
         (128*Sqrt[2])/(5*N))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (-1)^N*((-5770780371753/(8000000000*Sqrt[2]*N^11) - 
           142663759269/(2000000000*Sqrt[2]*N^10) + 13167884589/
            (100000000*Sqrt[2]*N^9) + 138932193/(5000000*Sqrt[2]*N^8) - 
           7194621/(250000*Sqrt[2]*N^7) - 170061/(12500*Sqrt[2]*N^6) + 
           26769/(3125*Sqrt[2]*N^5) + (3162*Sqrt[2])/(625*N^4) - 
           (264*Sqrt[2])/(125*N^3) - (288*Sqrt[2])/(25*N^2) + 
           (128*Sqrt[2])/(5*N))*GL[{(1 + VarGL)^(-1), Sqrt[VarGL]*
             Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
         (-5770780371753/(8000000000*Sqrt[2]*N^11) - 142663759269/
            (2000000000*Sqrt[2]*N^10) + 13167884589/(100000000*Sqrt[2]*N^9) + 
           138932193/(5000000*Sqrt[2]*N^8) - 7194621/(250000*Sqrt[2]*N^7) - 
           170061/(12500*Sqrt[2]*N^6) + 26769/(3125*Sqrt[2]*N^5) + 
           (3162*Sqrt[2])/(625*N^4) - (264*Sqrt[2])/(125*N^3) - 
           (288*Sqrt[2])/(25*N^2) + (128*Sqrt[2])/(5*N))*
          GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL], 
            (1 + VarGL)^(-1)}, 1] + (-5770780371753/(8000000000*Sqrt[2]*
             N^11) - 142663759269/(2000000000*Sqrt[2]*N^10) + 
           13167884589/(100000000*Sqrt[2]*N^9) + 138932193/(5000000*Sqrt[2]*
             N^8) - 7194621/(250000*Sqrt[2]*N^7) - 
           170061/(12500*Sqrt[2]*N^6) + 26769/(3125*Sqrt[2]*N^5) + 
           (3162*Sqrt[2])/(625*N^4) - (264*Sqrt[2])/(125*N^3) - 
           (288*Sqrt[2])/(25*N^2) + (128*Sqrt[2])/(5*N))*
          GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1), 
            Sqrt[(1 - VarGL)*VarGL]}, 1]))/Pi + 
     (-1)^N*(-5770780371753/(512000000000*N^11) - 
       142663759269/(128000000000*N^10) + 13167884589/(6400000000*N^9) + 
       138932193/(320000000*N^8) - 7194621/(16000000*N^7) - 
       170061/(800000*N^6) + 26769/(200000*N^5) + 1581/(10000*N^4) - 
       33/(500*N^3) + 4/(5*N) + (-17312341115259/(128000000000*Sqrt[2]*
           N^11) - 427991277807/(32000000000*Sqrt[2]*N^10) + 
         39503653767/(1600000000*Sqrt[2]*N^9) + 416796579/
          (80000000*Sqrt[2]*N^8) - 21583863/(4000000*Sqrt[2]*N^7) - 
         510183/(200000*Sqrt[2]*N^6) + 80307/(50000*Sqrt[2]*N^5) + 
         4743/(2500*Sqrt[2]*N^4) - 99/(125*Sqrt[2]*N^3) - 
         (54*Sqrt[2])/(25*N^2) + (24*Sqrt[2])/(5*N))*
        GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/Sqrt[2]] + 
       (5770780371753/(64000000000*Sqrt[2]*N^11) + 142663759269/
          (16000000000*Sqrt[2]*N^10) - 13167884589/(800000000*Sqrt[2]*N^9) - 
         138932193/(40000000*Sqrt[2]*N^8) + 7194621/(2000000*Sqrt[2]*N^7) + 
         170061/(100000*Sqrt[2]*N^6) - 26769/(25000*Sqrt[2]*N^5) - 
         1581/(1250*Sqrt[2]*N^4) + (33*Sqrt[2])/(125*N^3) + 
         (36*Sqrt[2])/(25*N^2) - (16*Sqrt[2])/(5*N))*
        GL[{(1 + VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] + 
       (-5770780371753/(512000000000*Sqrt[2]*N^11) - 142663759269/
          (128000000000*Sqrt[2]*N^10) + 13167884589/(6400000000*Sqrt[2]*
           N^9) + 138932193/(320000000*Sqrt[2]*N^8) - 
         7194621/(16000000*Sqrt[2]*N^7) - 170061/(800000*Sqrt[2]*N^6) + 
         26769/(200000*Sqrt[2]*N^5) + 1581/(10000*Sqrt[2]*N^4) - 
         33/(500*Sqrt[2]*N^3) - 9/(25*Sqrt[2]*N^2) + (2*Sqrt[2])/(5*N))*
        Log[2 + Sqrt[2]]) + Pi^(3/2)*
      (ln2*(-1797410945424609151/(200385994162176*N^(21/2)) - 
         5464331904405803/(4174708211712*N^(19/2)) - 37133194953283/
          (173946175488*N^(17/2)) - 107249721865/(2717908992*N^(15/2)) - 
         953111599/(113246208*N^(13/2)) - 5000317/(2359296*N^(11/2)) - 
         576793/(884736*N^(9/2)) - 2425/(9216*N^(7/2)) - 59/(384*N^(5/2)) - 
         1/(24*N^(3/2)) - 1/Sqrt[N]) - 1797410945424609151/
        (16698832846848*Sqrt[2]*N^(21/2)) - 5464331904405803/
        (347892350976*Sqrt[2]*N^(19/2)) - 37133194953283/
        (14495514624*Sqrt[2]*N^(17/2)) - 107249721865/(226492416*Sqrt[2]*
         N^(15/2)) - 953111599/(9437184*Sqrt[2]*N^(13/2)) - 
       5000317/(196608*Sqrt[2]*N^(11/2)) - 576793/(73728*Sqrt[2]*N^(9/2)) - 
       2425/(768*Sqrt[2]*N^(7/2)) - 59/(32*Sqrt[2]*N^(5/2)) - 
       1/(2*Sqrt[2]*N^(3/2)) - (6*Sqrt[2])/Sqrt[N] + 
       (1797410945424609151/(100192997081088*N^(21/2)) + 
         5464331904405803/(2087354105856*N^(19/2)) + 37133194953283/
          (86973087744*N^(17/2)) + 107249721865/(1358954496*N^(15/2)) + 
         953111599/(56623104*N^(13/2)) + 5000317/(1179648*N^(11/2)) + 
         576793/(442368*N^(9/2)) + 2425/(4608*N^(7/2)) + 59/(192*N^(5/2)) + 
         1/(12*N^(3/2)) + 2/Sqrt[N])*Log[2 + Sqrt[2]]) + 
     (ln2^2*(12581876617972264057/(4696546738176*N^(21/2)) + 
         38250323330840621/(97844723712*N^(19/2)) + 259932364672981/
          (4076863488*N^(17/2)) + 750748053055/(63700992*N^(15/2)) + 
         6671781193/(2654208*N^(13/2)) + 35002219/(55296*N^(11/2)) + 
         4037551/(20736*N^(9/2)) + 16975/(216*N^(7/2)) + 413/(9*N^(5/2)) + 
         112/(9*N^(3/2)) + 896/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (1797410945424609151/(195689447424*N^(21/2)) + 5464331904405803/
          (4076863488*N^(19/2)) + 37133194953283/(169869312*N^(17/2)) + 
         107249721865/(2654208*N^(15/2)) + 953111599/(110592*N^(13/2)) + 
         5000317/(2304*N^(11/2)) + 576793/(864*N^(9/2)) + 2425/(9*N^(7/2)) + 
         472/(3*N^(5/2)) + 128/(3*N^(3/2)) + 1024/Sqrt[N])*
        GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/Sqrt[2]]*
        GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (-8987054727123045755/(7044820107264*N^(21/2)) - 
         27321659522029015/(146767085568*N^(19/2)) - 185665974766415/
          (6115295232*N^(17/2)) - 536248609325/(95551488*N^(15/2)) - 
         4765557995/(3981312*N^(13/2)) - 25001585/(82944*N^(11/2)) - 
         2883965/(31104*N^(9/2)) - 12125/(324*N^(7/2)) - 590/(27*N^(5/2)) - 
         160/(27*N^(3/2)) - 1280/(9*Sqrt[N]))*
        GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[1 - VarGL^2]}, 1] + 
       (406178236737560638183/(18162426839040*N^(21/2)) + 
         1526304609233872751/(481579499520*N^(19/2)) + 1253498172314867/
          (2508226560*N^(17/2)) + 5567222435543/(62705664*N^(15/2)) + 
         117935078213/(6531840*N^(13/2)) + 166711219/(38880*N^(11/2)) + 
         1475413/(1215*N^(9/2)) + 34360/(81*N^(7/2)) + 7552/(27*N^(5/2)) - 
         1024/(9*N^(3/2)))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       (1797410945424609151/(293534171136*N^(21/2)) + 5464331904405803/
          (6115295232*N^(19/2)) + 37133194953283/(254803968*N^(17/2)) + 
         107249721865/(3981312*N^(15/2)) + 953111599/(165888*N^(13/2)) + 
         5000317/(3456*N^(11/2)) + 576793/(1296*N^(9/2)) + 
         4850/(27*N^(7/2)) + 944/(9*N^(5/2)) + 256/(9*N^(3/2)) + 
         2048/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1), 
          Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL], 
          (1 + VarGL)^(-1)}, 1]*(1797410945424609151/(195689447424*Sqrt[2]*
           N^(21/2)) + 5464331904405803/(4076863488*Sqrt[2]*N^(19/2)) + 
         37133194953283/(169869312*Sqrt[2]*N^(17/2)) + 
         107249721865/(2654208*Sqrt[2]*N^(15/2)) + 
         953111599/(110592*Sqrt[2]*N^(13/2)) + 
         5000317/(2304*Sqrt[2]*N^(11/2)) + 576793/(864*Sqrt[2]*N^(9/2)) + 
         2425/(9*Sqrt[2]*N^(7/2)) + (236*Sqrt[2])/(3*N^(5/2)) + 
         (64*Sqrt[2])/(3*N^(3/2)) + (512*Sqrt[2])/Sqrt[N] + 
         (-1797410945424609151/(1174136684544*N^(21/2)) - 5464331904405803/
            (24461180928*N^(19/2)) - 37133194953283/(1019215872*N^(17/2)) - 
           107249721865/(15925248*N^(15/2)) - 953111599/(663552*N^(13/2)) - 
           5000317/(13824*N^(11/2)) - 576793/(5184*N^(9/2)) - 
           2425/(54*N^(7/2)) - 236/(9*N^(5/2)) - 64/(9*N^(3/2)) - 
           512/(3*Sqrt[N]))*Log[2 + Sqrt[2]]) + 
       GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1), 
          Sqrt[(1 - VarGL)*VarGL]}, 1]*(1797410945424609151/
          (195689447424*Sqrt[2]*N^(21/2)) + 5464331904405803/
          (4076863488*Sqrt[2]*N^(19/2)) + 37133194953283/(169869312*Sqrt[2]*
           N^(17/2)) + 107249721865/(2654208*Sqrt[2]*N^(15/2)) + 
         953111599/(110592*Sqrt[2]*N^(13/2)) + 
         5000317/(2304*Sqrt[2]*N^(11/2)) + 576793/(864*Sqrt[2]*N^(9/2)) + 
         2425/(9*Sqrt[2]*N^(7/2)) + (236*Sqrt[2])/(3*N^(5/2)) + 
         (64*Sqrt[2])/(3*N^(3/2)) + (512*Sqrt[2])/Sqrt[N] + 
         (-1797410945424609151/(1174136684544*N^(21/2)) - 5464331904405803/
            (24461180928*N^(19/2)) - 37133194953283/(1019215872*N^(17/2)) - 
           107249721865/(15925248*N^(15/2)) - 953111599/(663552*N^(13/2)) - 
           5000317/(13824*N^(11/2)) - 576793/(5184*N^(9/2)) - 
           2425/(54*N^(7/2)) - 236/(9*N^(5/2)) - 64/(9*N^(3/2)) - 
           512/(3*Sqrt[N]))*Log[2 + Sqrt[2]]) + GL[{Sqrt[1 - VarGL^2]}, 1]*
        (8987054727123045755/(4696546738176*Sqrt[2]*N^(21/2)) + 
         27321659522029015/(97844723712*Sqrt[2]*N^(19/2)) + 
         185665974766415/(4076863488*Sqrt[2]*N^(17/2)) + 
         536248609325/(63700992*Sqrt[2]*N^(15/2)) + 
         4765557995/(2654208*Sqrt[2]*N^(13/2)) + 
         25001585/(55296*Sqrt[2]*N^(11/2)) + 2883965/(20736*Sqrt[2]*
           N^(9/2)) + 12125/(216*Sqrt[2]*N^(7/2)) + 295/(9*Sqrt[2]*N^(5/2)) + 
         (40*Sqrt[2])/(9*N^(3/2)) + (320*Sqrt[2])/(3*Sqrt[N]) + 
         (-8987054727123045755/(28179280429056*N^(21/2)) - 
           27321659522029015/(587068342272*N^(19/2)) - 185665974766415/
            (24461180928*N^(17/2)) - 536248609325/(382205952*N^(15/2)) - 
           4765557995/(15925248*N^(13/2)) - 25001585/(331776*N^(11/2)) - 
           2883965/(124416*N^(9/2)) - 12125/(1296*N^(7/2)) - 
           295/(54*N^(5/2)) - 40/(27*N^(3/2)) - 320/(9*Sqrt[N]))*
          Log[2 + Sqrt[2]]) + GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[(1 - VarGL)*VarGL]}, 1]*(-6202278981805909701013/
          (193732552949760*Sqrt[2]*N^(21/2)) - 11636682023908372693/
          (2568423997440*Sqrt[2]*N^(19/2)) - 76324897558056773/
          (107017666560*Sqrt[2]*N^(17/2)) - 42285535325179/
          (334430208*Sqrt[2]*N^(15/2)) - 1786884533513/(69672960*Sqrt[2]*
           N^(13/2)) - 1258684997/(207360*Sqrt[2]*N^(11/2)) - 
         14776417/(8640*Sqrt[2]*N^(9/2)) - 10645/(18*Sqrt[2]*N^(7/2)) - 
         (590*Sqrt[2])/(3*N^(5/2)) + (800*Sqrt[2])/(9*N^(3/2)) + 
         (256*Sqrt[2])/(3*Sqrt[N]) + (7388570205786151740673/
            (1162395317698560*N^(21/2)) + 13931701423758809953/
            (15410543984640*N^(19/2)) + 91920839438435633/(642105999360*
             N^(17/2)) + 51294511961839/(2006581248*N^(15/2)) + 
           2187191405093/(418037760*N^(13/2)) + 1558704017/
            (1244160*N^(11/2)) + 55865111/(155520*N^(9/2)) + 
           41635/(324*N^(7/2)) + 2242/(27*N^(5/2)) - 224/(9*N^(3/2)) + 
           256/(3*Sqrt[N]))*Log[2 + Sqrt[2]]) + 
       ln2*((8987054727123045755/(56358560858112*N^(21/2)) + 
           27321659522029015/(1174136684544*N^(19/2)) + 185665974766415/
            (48922361856*N^(17/2)) + 536248609325/(764411904*N^(15/2)) + 
           4765557995/(31850496*N^(13/2)) + 25001585/(663552*N^(11/2)) + 
           2883965/(248832*N^(9/2)) + 12125/(2592*N^(7/2)) + 
           295/(108*N^(5/2)) + 20/(27*N^(3/2)) + 160/(9*Sqrt[N]))*
          GL[{Sqrt[1 - VarGL^2]}, 1] + 
         (1797410945424609151/(391378894848*N^(21/2)) + 5464331904405803/
            (8153726976*N^(19/2)) + 37133194953283/(339738624*N^(17/2)) + 
           107249721865/(5308416*N^(15/2)) + 953111599/(221184*N^(13/2)) + 
           5000317/(4608*N^(11/2)) + 576793/(1728*N^(9/2)) + 
           2425/(18*N^(7/2)) + 236/(3*N^(5/2)) + 64/(3*N^(3/2)) + 
           512/Sqrt[N])*GL[{(1 + VarGL)^(-1)}, 1/Sqrt[2]]*
          GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] + 
         (1797410945424609151/(2348273369088*N^(21/2)) + 5464331904405803/
            (48922361856*N^(19/2)) + 37133194953283/(2038431744*N^(17/2)) + 
           107249721865/(31850496*N^(15/2)) + 953111599/(1327104*N^(13/2)) + 
           5000317/(27648*N^(11/2)) + 576793/(10368*N^(9/2)) + 
           2425/(108*N^(7/2)) + 118/(9*N^(5/2)) + 32/(9*N^(3/2)) + 
           256/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
            Sqrt[(1 - VarGL)*VarGL], (1 + VarGL)^(-1)}, 1] + 
         (1797410945424609151/(2348273369088*N^(21/2)) + 5464331904405803/
            (48922361856*N^(19/2)) + 37133194953283/(2038431744*N^(17/2)) + 
           107249721865/(31850496*N^(15/2)) + 953111599/(1327104*N^(13/2)) + 
           5000317/(27648*N^(11/2)) + 576793/(10368*N^(9/2)) + 
           2425/(108*N^(7/2)) + 118/(9*N^(5/2)) + 32/(9*N^(3/2)) + 
           256/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
            (1 + VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] + 
         (1797410945424609151/(2348273369088*N^(21/2)) + 5464331904405803/
            (48922361856*N^(19/2)) + 37133194953283/(2038431744*N^(17/2)) + 
           107249721865/(31850496*N^(15/2)) + 953111599/(1327104*N^(13/2)) + 
           5000317/(27648*N^(11/2)) + 576793/(10368*N^(9/2)) + 
           2425/(108*N^(7/2)) + 118/(9*N^(5/2)) + 32/(9*N^(3/2)) + 
           256/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
            Sqrt[(1 - VarGL)*VarGL]}, 1]*LG[N] + 
         GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
          (-7388570205786151740673/(2324790635397120*N^(21/2)) - 
           1797410945424609151/(195689447424*Sqrt[2]*N^(21/2)) - 
           13931701423758809953/(30821087969280*N^(19/2)) - 
           5464331904405803/(4076863488*Sqrt[2]*N^(19/2)) - 
           91920839438435633/(1284211998720*N^(17/2)) - 37133194953283/
            (169869312*Sqrt[2]*N^(17/2)) - 51294511961839/
            (4013162496*N^(15/2)) - 107249721865/(2654208*Sqrt[2]*N^(15/2)) - 
           2187191405093/(836075520*N^(13/2)) - 953111599/(110592*Sqrt[2]*
             N^(13/2)) - 1558704017/(2488320*N^(11/2)) - 
           5000317/(2304*Sqrt[2]*N^(11/2)) - 55865111/(311040*N^(9/2)) - 
           576793/(864*Sqrt[2]*N^(9/2)) - 41635/(648*N^(7/2)) - 
           2425/(9*Sqrt[2]*N^(7/2)) - 1121/(27*N^(5/2)) - 
           (236*Sqrt[2])/(3*N^(5/2)) + 112/(9*N^(3/2)) - 
           (64*Sqrt[2])/(3*N^(3/2)) - 128/(3*Sqrt[N]) - (512*Sqrt[2])/
            Sqrt[N] + (-1797410945424609151/(587068342272*N^(21/2)) - 
             5464331904405803/(12230590464*N^(19/2)) - 37133194953283/
              (509607936*N^(17/2)) - 107249721865/(7962624*N^(15/2)) - 
             953111599/(331776*N^(13/2)) - 5000317/(6912*N^(11/2)) - 
             576793/(2592*N^(9/2)) - 2425/(27*N^(7/2)) - 472/(9*N^(5/2)) - 
             128/(9*N^(3/2)) - 1024/(3*Sqrt[N]))*Log[2 + Sqrt[2]])) + 
       LG[N]*((-1797410945424609151/(293534171136*N^(21/2)) - 
           5464331904405803/(6115295232*N^(19/2)) - 37133194953283/
            (254803968*N^(17/2)) - 107249721865/(3981312*N^(15/2)) - 
           953111599/(165888*N^(13/2)) - 5000317/(3456*N^(11/2)) - 
           576793/(1296*N^(9/2)) - 4850/(27*N^(7/2)) - 944/(9*N^(5/2)) - 
           256/(9*N^(3/2)) - 2048/(3*Sqrt[N]))*
          GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
            Sqrt[(1 - VarGL)*VarGL]}, 1] + 
         GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1]*
          (1797410945424609151/(195689447424*Sqrt[2]*N^(21/2)) + 
           5464331904405803/(4076863488*Sqrt[2]*N^(19/2)) + 
           37133194953283/(169869312*Sqrt[2]*N^(17/2)) + 
           107249721865/(2654208*Sqrt[2]*N^(15/2)) + 953111599/
            (110592*Sqrt[2]*N^(13/2)) + 5000317/(2304*Sqrt[2]*N^(11/2)) + 
           576793/(864*Sqrt[2]*N^(9/2)) + 2425/(9*Sqrt[2]*N^(7/2)) + 
           (236*Sqrt[2])/(3*N^(5/2)) + (64*Sqrt[2])/(3*N^(3/2)) + 
           (512*Sqrt[2])/Sqrt[N] + (-1797410945424609151/(1174136684544*N^
                (21/2)) - 5464331904405803/(24461180928*N^(19/2)) - 
             37133194953283/(1019215872*N^(17/2)) - 107249721865/
              (15925248*N^(15/2)) - 953111599/(663552*N^(13/2)) - 
             5000317/(13824*N^(11/2)) - 576793/(5184*N^(9/2)) - 
             2425/(54*N^(7/2)) - 236/(9*N^(5/2)) - 64/(9*N^(3/2)) - 
             512/(3*Sqrt[N]))*Log[2 + Sqrt[2]])))/Pi^(3/2) + 
     ((-1)^N*(78909991091621/(2621440000000*N^(21/2)) + 
         1248885545289/(65536000000*N^(19/2)) - 3202910559/
          (819200000*N^(17/2)) - 296235013/(102400000*N^(15/2)) + 
         571601/(640000*N^(13/2)) + 11961/(16000*N^(11/2)) - 
         133/(200*N^(9/2))) + ln2^3*(12581876617972264057/
          (300578991243264*N^(21/2)) + 38250323330840621/
          (6262062317568*N^(19/2)) + 259932364672981/(260919263232*
           N^(17/2)) + 750748053055/(4076863488*N^(15/2)) + 
         6671781193/(169869312*N^(13/2)) + 35002219/(3538944*N^(11/2)) + 
         4037551/(1327104*N^(9/2)) + 16975/(13824*N^(7/2)) + 
         413/(576*N^(5/2)) + 7/(36*N^(3/2)) + 14/(3*Sqrt[N])) + 
       21183452644971372813020747/(14283513663879905280*N^(21/2)) + 
       39857126340018063307667/(189364764483256320*N^(19/2)) + 
       262306574386935102187/(7890198520135680*N^(17/2)) + 
       145923167857997261/(24656870375424*N^(15/2)) + 
       6198289255674487/(5136847994880*N^(13/2)) + 
       4395464200003/(15288238080*N^(11/2)) + 1930632829/(23592960*N^(9/2)) + 
       38306755/(1327104*N^(7/2)) + 347923/(18432*N^(5/2)) - 
       71087/(10368*N^(3/2)) + 3409/(432*Sqrt[N]) + 
       (1797410945424609151/(1174136684544*N^(21/2)) + 5464331904405803/
          (24461180928*N^(19/2)) + 37133194953283/(1019215872*N^(17/2)) + 
         107249721865/(15925248*N^(15/2)) + 953111599/(663552*N^(13/2)) + 
         5000317/(13824*N^(11/2)) + 576793/(5184*N^(9/2)) + 
         2425/(54*N^(7/2)) + 236/(9*N^(5/2)) + 64/(9*N^(3/2)) + 
         512/(3*Sqrt[N]))*GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], 
          Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1)}, 1] + 
       (-2952853087905424595549/(3099720847196160*Sqrt[2]*N^(21/2)) - 
         5531463586972881689/(41094783959040*Sqrt[2]*N^(19/2)) - 
         36212956043981029/(1712282664960*Sqrt[2]*N^(17/2)) - 
         20016645583007/(5350883328*Sqrt[2]*N^(15/2)) - 
         843403907809/(1114767360*Sqrt[2]*N^(13/2)) - 
         591840121/(3317760*Sqrt[2]*N^(11/2)) - 
         20722643/(414720*Sqrt[2]*N^(9/2)) - 14755/(864*Sqrt[2]*N^(7/2)) - 
         413/(36*Sqrt[2]*N^(5/2)) + (26*Sqrt[2])/(9*N^(3/2)) + 
         (16*Sqrt[2])/(3*Sqrt[N]))*Log[2 + Sqrt[2]] + 
       (2359707475915303575719/(37196650166353920*N^(21/2)) + 
         4383953887047663059/(493137407508480*N^(19/2)) + 
         28414985103791599/(20547391979520*N^(17/2)) + 
         15512157264677/(64210599936*N^(15/2)) + 643250472019/
          (13377208320*N^(13/2)) + 441830611/(39813120*N^(11/2)) + 
         14954713/(4976640*N^(9/2)) + 9905/(10368*N^(7/2)) + 
         295/(432*N^(5/2)) - 5/(9*N^(3/2)) - 8/(3*Sqrt[N]))*
        Log[2 + Sqrt[2]]^2 + GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/Sqrt[2]]*
        (1797410945424609151/(1043677052928*Sqrt[2]*N^(21/2)) + 
         5464331904405803/(21743271936*Sqrt[2]*N^(19/2)) + 
         37133194953283/(905969664*Sqrt[2]*N^(17/2)) + 
         107249721865/(14155776*Sqrt[2]*N^(15/2)) + 
         953111599/(589824*Sqrt[2]*N^(13/2)) + 5000317/(12288*Sqrt[2]*
           N^(11/2)) + 576793/(4608*Sqrt[2]*N^(9/2)) + 
         2425/(48*Sqrt[2]*N^(7/2)) + 59/(2*Sqrt[2]*N^(5/2)) + 
         (4*Sqrt[2])/N^(3/2) + (96*Sqrt[2])/Sqrt[N] + 
         (-1797410945424609151/(6262062317568*N^(21/2)) - 5464331904405803/
            (130459631616*N^(19/2)) - 37133194953283/(5435817984*N^(17/2)) - 
           107249721865/(84934656*N^(15/2)) - 953111599/(3538944*N^(13/2)) - 
           5000317/(73728*N^(11/2)) - 576793/(27648*N^(9/2)) - 
           2425/(288*N^(7/2)) - 59/(12*N^(5/2)) - 4/(3*N^(3/2)) - 32/Sqrt[N])*
          Log[2 + Sqrt[2]]) + ln2^2*(2359707475915303575719/
          (148786600665415680*N^(21/2)) + 8987054727123045755/
          (25048249270272*Sqrt[2]*N^(21/2)) + 4383953887047663059/
          (1972549630033920*N^(19/2)) + 27321659522029015/
          (521838526464*Sqrt[2]*N^(19/2)) + 28414985103791599/
          (82189567918080*N^(17/2)) + 185665974766415/(21743271936*Sqrt[2]*
           N^(17/2)) + 15512157264677/(256842399744*N^(15/2)) + 
         536248609325/(339738624*Sqrt[2]*N^(15/2)) + 643250472019/
          (53508833280*N^(13/2)) + 4765557995/(14155776*Sqrt[2]*N^(13/2)) + 
         441830611/(159252480*N^(11/2)) + 25001585/(294912*Sqrt[2]*
           N^(11/2)) + 14954713/(19906560*N^(9/2)) + 
         2883965/(110592*Sqrt[2]*N^(9/2)) + 9905/(41472*N^(7/2)) + 
         12125/(1152*Sqrt[2]*N^(7/2)) + 295/(1728*N^(5/2)) + 
         295/(48*Sqrt[2]*N^(5/2)) - 5/(36*N^(3/2)) + 5/(3*Sqrt[2]*N^(3/2)) - 
         2/(3*Sqrt[N]) + (20*Sqrt[2])/Sqrt[N] + 
         (1797410945424609151/(25048249270272*N^(21/2)) + 5464331904405803/
            (521838526464*N^(19/2)) + 37133194953283/(21743271936*N^(17/2)) + 
           107249721865/(339738624*N^(15/2)) + 953111599/
            (14155776*N^(13/2)) + 5000317/(294912*N^(11/2)) + 
           576793/(110592*N^(9/2)) + 2425/(1152*N^(7/2)) + 59/(48*N^(5/2)) + 
           1/(3*N^(3/2)) + 8/Sqrt[N])*GL[{(1 + VarGL)^(-1)}, 1/Sqrt[2]] + 
         (-1797410945424609151/(300578991243264*N^(21/2)) - 
           5464331904405803/(6262062317568*N^(19/2)) - 37133194953283/
            (260919263232*N^(17/2)) - 107249721865/(4076863488*N^(15/2)) - 
           953111599/(169869312*N^(13/2)) - 5000317/(3538944*N^(11/2)) - 
           576793/(1327104*N^(9/2)) - 2425/(13824*N^(7/2)) - 
           59/(576*N^(5/2)) - 1/(36*N^(3/2)) - 2/(3*Sqrt[N]))*LG[N] + 
         (-19771520399670700661/(150289495621632*N^(21/2)) - 
           60107650948463833/(3131031158784*N^(19/2)) - 408465144486113/
            (130459631616*N^(17/2)) - 1179746940515/(2038431744*N^(15/2)) - 
           10484227589/(84934656*N^(13/2)) - 55003487/(1769472*N^(11/2)) - 
           6344723/(663552*N^(9/2)) - 26675/(6912*N^(7/2)) - 
           649/(288*N^(5/2)) - 11/(18*N^(3/2)) - 44/(3*Sqrt[N]))*
          Log[2 + Sqrt[2]]) + LG[N]*(-174348861706187087647/
          (450868486864896*N^(21/2)) - 530040194727362891/
          (9393093476352*N^(19/2)) - 3601919910468451/(391378894848*
           N^(17/2)) - 10403223020905/(6115295232*N^(15/2)) - 
         92451825103/(254803968*N^(13/2)) - 485030749/(5308416*N^(11/2)) - 
         55948921/(1990656*N^(9/2)) - 235225/(20736*N^(7/2)) - 
         5723/(864*N^(5/2)) - 97/(54*N^(3/2)) - 388/(9*Sqrt[N]) + 
         (1797410945424609151/(6262062317568*Sqrt[2]*N^(21/2)) + 
           5464331904405803/(130459631616*Sqrt[2]*N^(19/2)) + 
           37133194953283/(5435817984*Sqrt[2]*N^(17/2)) + 
           107249721865/(84934656*Sqrt[2]*N^(15/2)) + 
           953111599/(3538944*Sqrt[2]*N^(13/2)) + 5000317/(73728*Sqrt[2]*
             N^(11/2)) + 576793/(27648*Sqrt[2]*N^(9/2)) + 
           2425/(288*Sqrt[2]*N^(7/2)) + 59/(12*Sqrt[2]*N^(5/2)) + 
           (2*Sqrt[2])/(3*N^(3/2)) + (16*Sqrt[2])/Sqrt[N])*Log[2 + Sqrt[2]] + 
         (-1797410945424609151/(75144747810816*N^(21/2)) - 
           5464331904405803/(1565515579392*N^(19/2)) - 37133194953283/
            (65229815808*N^(17/2)) - 107249721865/(1019215872*N^(15/2)) - 
           953111599/(42467328*N^(13/2)) - 5000317/(884736*N^(11/2)) - 
           576793/(331776*N^(9/2)) - 2425/(3456*N^(7/2)) - 59/(144*N^(5/2)) - 
           1/(9*N^(3/2)) - 8/(3*Sqrt[N]))*Log[2 + Sqrt[2]]^2) + 
       ln2*(-1797410945424609151/(2087354105856*N^(21/2)) + 
         2952853087905424595549/(6199441694392320*Sqrt[2]*N^(21/2)) - 
         5464331904405803/(43486543872*N^(19/2)) + 5531463586972881689/
          (82189567918080*Sqrt[2]*N^(19/2)) - 37133194953283/
          (1811939328*N^(17/2)) + 36212956043981029/(3424565329920*Sqrt[2]*
           N^(17/2)) - 107249721865/(28311552*N^(15/2)) + 
         20016645583007/(10701766656*Sqrt[2]*N^(15/2)) - 
         953111599/(1179648*N^(13/2)) + 843403907809/(2229534720*Sqrt[2]*
           N^(13/2)) - 5000317/(24576*N^(11/2)) + 
         591840121/(6635520*Sqrt[2]*N^(11/2)) - 576793/(9216*N^(9/2)) + 
         20722643/(829440*Sqrt[2]*N^(9/2)) - 2425/(96*N^(7/2)) + 
         14755/(1728*Sqrt[2]*N^(7/2)) - 59/(4*N^(5/2)) + 
         413/(72*Sqrt[2]*N^(5/2)) - 4/N^(3/2) - (13*Sqrt[2])/(9*N^(3/2)) - 
         96/Sqrt[N] - (8*Sqrt[2])/(3*Sqrt[N]) + 
         (1797410945424609151/(12524124635136*N^(21/2)) + 5464331904405803/
            (260919263232*N^(19/2)) + 37133194953283/(10871635968*N^(17/2)) + 
           107249721865/(169869312*N^(15/2)) + 953111599/(7077888*N^(13/2)) + 
           5000317/(147456*N^(11/2)) + 576793/(55296*N^(9/2)) + 
           2425/(576*N^(7/2)) + 59/(24*N^(5/2)) + 2/(3*N^(3/2)) + 16/Sqrt[N])*
          GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/Sqrt[2]] + 
         (-2359707475915303575719/(37196650166353920*N^(21/2)) - 
           1797410945424609151/(6262062317568*Sqrt[2]*N^(21/2)) - 
           4383953887047663059/(493137407508480*N^(19/2)) - 
           5464331904405803/(130459631616*Sqrt[2]*N^(19/2)) - 
           28414985103791599/(20547391979520*N^(17/2)) - 37133194953283/
            (5435817984*Sqrt[2]*N^(17/2)) - 15512157264677/
            (64210599936*N^(15/2)) - 107249721865/(84934656*Sqrt[2]*
             N^(15/2)) - 643250472019/(13377208320*N^(13/2)) - 
           953111599/(3538944*Sqrt[2]*N^(13/2)) - 441830611/
            (39813120*N^(11/2)) - 5000317/(73728*Sqrt[2]*N^(11/2)) - 
           14954713/(4976640*N^(9/2)) - 576793/(27648*Sqrt[2]*N^(9/2)) - 
           9905/(10368*N^(7/2)) - 2425/(288*Sqrt[2]*N^(7/2)) - 
           295/(432*N^(5/2)) - 59/(12*Sqrt[2]*N^(5/2)) + 5/(9*N^(3/2)) - 
           (2*Sqrt[2])/(3*N^(3/2)) + 8/(3*Sqrt[N]) - (16*Sqrt[2])/Sqrt[N])*
          Log[2 + Sqrt[2]] + (1797410945424609151/(18786186952704*N^(21/2)) + 
           5464331904405803/(391378894848*N^(19/2)) + 37133194953283/
            (16307453952*N^(17/2)) + 107249721865/(254803968*N^(15/2)) + 
           953111599/(10616832*N^(13/2)) + 5000317/(221184*N^(11/2)) + 
           576793/(82944*N^(9/2)) + 2425/(864*N^(7/2)) + 59/(36*N^(5/2)) + 
           4/(9*N^(3/2)) + 32/(3*Sqrt[N]))*Log[2 + Sqrt[2]]^2 + 
         GL[{(1 + VarGL)^(-1)}, 1/Sqrt[2]]*(1797410945424609151/
            (2087354105856*Sqrt[2]*N^(21/2)) + 5464331904405803/
            (43486543872*Sqrt[2]*N^(19/2)) + 37133194953283/
            (1811939328*Sqrt[2]*N^(17/2)) + 107249721865/(28311552*Sqrt[2]*
             N^(15/2)) + 953111599/(1179648*Sqrt[2]*N^(13/2)) + 
           5000317/(24576*Sqrt[2]*N^(11/2)) + 576793/(9216*Sqrt[2]*N^(9/2)) + 
           2425/(96*Sqrt[2]*N^(7/2)) + 59/(4*Sqrt[2]*N^(5/2)) + 
           (2*Sqrt[2])/N^(3/2) + (48*Sqrt[2])/Sqrt[N] + 
           (-1797410945424609151/(12524124635136*N^(21/2)) - 
             5464331904405803/(260919263232*N^(19/2)) - 37133194953283/
              (10871635968*N^(17/2)) - 107249721865/(169869312*N^(15/2)) - 
             953111599/(7077888*N^(13/2)) - 5000317/(147456*N^(11/2)) - 
             576793/(55296*N^(9/2)) - 2425/(576*N^(7/2)) - 59/(24*N^(5/2)) - 
             2/(3*N^(3/2)) - 16/Sqrt[N])*Log[2 + Sqrt[2]]) + 
         LG[N]*(-1797410945424609151/(12524124635136*Sqrt[2]*N^(21/2)) - 
           5464331904405803/(260919263232*Sqrt[2]*N^(19/2)) - 
           37133194953283/(10871635968*Sqrt[2]*N^(17/2)) - 
           107249721865/(169869312*Sqrt[2]*N^(15/2)) - 
           953111599/(7077888*Sqrt[2]*N^(13/2)) - 5000317/(147456*Sqrt[2]*
             N^(11/2)) - 576793/(55296*Sqrt[2]*N^(9/2)) - 
           2425/(576*Sqrt[2]*N^(7/2)) - 59/(24*Sqrt[2]*N^(5/2)) - 
           Sqrt[2]/(3*N^(3/2)) - (8*Sqrt[2])/Sqrt[N] + 
           (1797410945424609151/(75144747810816*N^(21/2)) + 5464331904405803/
              (1565515579392*N^(19/2)) + 37133194953283/(65229815808*N^
                (17/2)) + 107249721865/(1019215872*N^(15/2)) + 
             953111599/(42467328*N^(13/2)) + 5000317/(884736*N^(11/2)) + 
             576793/(331776*N^(9/2)) + 2425/(3456*N^(7/2)) + 
             59/(144*N^(5/2)) + 1/(9*N^(3/2)) + 8/(3*Sqrt[N]))*
            Log[2 + Sqrt[2]])))/Sqrt[Pi] + 
     (-1)^N*ln2*(5770780371753/(1024000000000*Sqrt[2]*N^11) + 
       142663759269/(256000000000*Sqrt[2]*N^10) - 
       13167884589/(12800000000*Sqrt[2]*N^9) - 
       138932193/(640000000*Sqrt[2]*N^8) + 7194621/(32000000*Sqrt[2]*N^7) + 
       170061/(1600000*Sqrt[2]*N^6) - 26769/(400000*Sqrt[2]*N^5) - 
       1581/(20000*Sqrt[2]*N^4) + 33/(1000*Sqrt[2]*N^3) + 
       9/(50*Sqrt[2]*N^2) - Sqrt[2]/(5*N) + 
       (-17312341115259/(256000000000*Sqrt[2]*N^11) - 
         427991277807/(64000000000*Sqrt[2]*N^10) + 39503653767/
          (3200000000*Sqrt[2]*N^9) + 416796579/(160000000*Sqrt[2]*N^8) - 
         21583863/(8000000*Sqrt[2]*N^7) - 510183/(400000*Sqrt[2]*N^6) + 
         80307/(100000*Sqrt[2]*N^5) + 4743/(5000*Sqrt[2]*N^4) - 
         99/(250*Sqrt[2]*N^3) - (27*Sqrt[2])/(25*N^2) + (12*Sqrt[2])/(5*N))*
        GL[{(1 + VarGL)^(-1)}, 1/Sqrt[2]] + 
       (5770780371753/(256000000000*Sqrt[2]*N^11) + 142663759269/
          (64000000000*Sqrt[2]*N^10) - 13167884589/(3200000000*Sqrt[2]*N^9) - 
         138932193/(160000000*Sqrt[2]*N^8) + 7194621/(8000000*Sqrt[2]*N^7) + 
         170061/(400000*Sqrt[2]*N^6) - 26769/(100000*Sqrt[2]*N^5) - 
         1581/(5000*Sqrt[2]*N^4) + 33/(250*Sqrt[2]*N^3) + 
         (9*Sqrt[2])/(25*N^2) - (4*Sqrt[2])/(5*N))*Log[2 + Sqrt[2]] + 
       (5770780371753/(256000000000*Sqrt[2]*N^11) + 142663759269/
          (64000000000*Sqrt[2]*N^10) - 13167884589/(3200000000*Sqrt[2]*N^9) - 
         138932193/(160000000*Sqrt[2]*N^8) + 7194621/(8000000*Sqrt[2]*N^7) + 
         170061/(400000*Sqrt[2]*N^6) - 26769/(100000*Sqrt[2]*N^5) - 
         1581/(5000*Sqrt[2]*N^4) + 33/(250*Sqrt[2]*N^3) + 
         (9*Sqrt[2])/(25*N^2) - (4*Sqrt[2])/(5*N))*Log[6 + 4*Sqrt[2]])), 
 BS[{{1, 0, 0}, {1, 0, 2}, {1, 0, 1}}, {1, 1, 1}, 
   {{{2}, {1, 1}}, {{}, {}}, {{}, {}}}, N] -> 
  (2^(2*N)*(292847988886488868433/(11506539508531200*N^(21/2)) + 
     1587382832785298303/(479439146188800*N^(19/2)) + 
     46593576479021/(99883155456*N^(17/2)) + 22119067881271/
      (312134860800*N^(15/2)) + 1511587007/(132710400*N^(13/2)) + 
     9649597/(5529600*N^(11/2)) - 2609/(20736*N^(9/2)) + 163/(864*N^(7/2)) - 
     7/(18*N^(5/2)) - 4/(3*N^(3/2)) + (1797410945424609151*z3)/
      (75144747810816*N^(21/2)) + (5464331904405803*z3)/
      (1565515579392*N^(19/2)) + (37133194953283*z3)/(65229815808*N^(17/2)) + 
     (107249721865*z3)/(1019215872*N^(15/2)) + (953111599*z3)/
      (42467328*N^(13/2)) + (5000317*z3)/(884736*N^(11/2)) + 
     (576793*z3)/(331776*N^(9/2)) + (2425*z3)/(3456*N^(7/2)) + 
     (59*z3)/(144*N^(5/2)) + z3/(9*N^(3/2)) + (8*z3)/(3*Sqrt[N]) + 
     (-11829193727105807/(450971566080*N^(21/2)) - 215769769387321/
        (56371445760*N^(19/2)) - 109971483115/(176160768*N^(17/2)) - 
       12708596527/(110100480*N^(15/2)) - 8066983/(327680*N^(13/2)) - 
       252189/(40960*N^(11/2)) - 1445/(768*N^(9/2)) - 97/(96*N^(7/2)) + 
       1/(6*N^(5/2)) - 4/(3*N^(3/2)))*LG[N]))/Sqrt[Pi], 
 BS[{{1, 0, 1}, {1, 0, 1}, {1, 0, 1}}, {1, 1, 1}, 
   {{{2}, {1, 1}}, {{}, {}}, {{}, {}}}, N] -> 
  2^(2*N)*((559009351100017/(154618822656*N^(21/2)) + 
      10196749398803/(19327352832*N^(19/2)) + 
      2887203433/(33554432*N^(17/2)) + 600355949/(37748736*N^(15/2)) + 
      2667103/(786432*N^(13/2)) + 84073/(98304*N^(11/2)) + 
      2441/(9216*N^(9/2)) + 121/(1152*N^(7/2)) + 1/(24*N^(5/2)) + 
      1/(9*N^(3/2)))*Pi^(3/2) + 
    (199147025316895799411/(3698530556313600*N^(21/2)) + 
      128222089551027433/(19263179980800*N^(19/2)) + 
      141418741803733/(160526499840*N^(17/2)) + 
      176834780281/(1433272320*N^(15/2)) + 1050293251/(59719680*N^(13/2)) + 
      269173/(124416*N^(11/2)) - 397/(1728*N^(9/2)) + 19/(108*N^(7/2)) - 
      2/(3*N^(5/2)) + (-6801549145633311077/(82189567918080*N^(21/2)) - 
        4884109751956969/(428070666240*N^(19/2)) - 31023856070699/
         (17836277760*N^(17/2)) - 330037717007/(1114767360*N^(15/2)) - 
        377356337/(6635520*N^(13/2)) - 860677/(69120*N^(11/2)) - 
        16247/(5184*N^(9/2)) - 115/(108*N^(7/2)) + 2/(9*N^(5/2)))*LG[N] + 
      (559009351100017/(25769803776*N^(21/2)) + 10196749398803/
         (3221225472*N^(19/2)) + 8661610299/(16777216*N^(17/2)) + 
        600355949/(6291456*N^(15/2)) + 2667103/(131072*N^(13/2)) + 
        84073/(16384*N^(11/2)) + 2441/(1536*N^(9/2)) + 121/(192*N^(7/2)) + 
        1/(4*N^(5/2)) + 2/(3*N^(3/2)))*LG[N]^2)/Sqrt[Pi])}


==> anc/Const0.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> GL-constants expanding around x=0                                                         *)
(*                                                                                                 *)
(***************************************************************************************************)

{GL[{(1 - VarGL)^(-1)}, 1/4] -> 0.2876820724517809274392190059938274315035097\
108977610565066656853492929507207804643381108991791052862960329329751836`100.\
, GL[{(1 - VarGL)^(-1)}, 1/2] -> 0.693147180559945309417232121458176568075500\
1343602552541206800094933936219696947156058633269964186875420014810205708`100.\
, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL)}, 1] -> 1.509712304880372497822829\
51061381562461086805045173040921975815314071411605916625000480995851211759994\
45526723849604`100.19552790817283, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL)}, 1/4] -> 0.186200635765782149405921742357\
84426771593375190725942443011506461187681887364611631587501178793983114377758\
55189335`99.14610797195256, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 3/4] -> 1.369\
70651274455909474646376082540947775416424137069070879498423069865509629346074\
17436024899530857726964868918219586`99.88718624944197, 
 GL[{(2 - VarGL)^(-1)}, 1] -> 0.693147180559945309417232121458176568075500134\
3602552541206800094933936219696947156058633269964186875420014810205708`100., 
 GL[{Sqrt[3 - 4*VarGL]/(2 - VarGL)}, 3/4] -> 0.516704476687070040757315419108\
95490993594951560685460470495134340022959672123329131246222538231165292438457\
32300173`99.36832890554005, GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL)}, 1] -> 1.12758\
12329069231764209515710375002645790842985259801073808378087310540241525975930\
613559050353725504496008967956828`100.07331880256625, 
 GL[{Sqrt[3 - 4*VarGL]/(3 - VarGL)}, 3/4] -> 0.322508961547961348592249299732\
24184968844110824565543513666936659604962753139107553425754817238008336910419\
63175312`99.14610797195253, GL[{VarGL^(-1)}, 1/4] -> 
  -1.386294361119890618834464242916353136151000268720510508241360018986787243\
9393894312117266539928373750840029620411414`99.76413144171472, 
 GL[{VarGL^(-1)}, 1/2] -> -0.693147180559945309417232121458176568075500134360\
2552541206800094933936219696947156058633269964186875420014810205707`99.612130\
74928777, GL[{Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 
  -1.999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999998`99.7243905335315, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL}, 3/4] -> -1.56124931334506265549572936537779756\
82870004018331588178431328227482542405338854508086840461811478449269394204068\
02`99.52775405761874, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL]}, 1] -> 1.2283696986087\
56845544705751433399072660043639344880233288726238479244429069739313878116790\
1827870908169523203011511`99.75761323230873, GL[{(1 + VarGL)^(-1)}, 1/2] -> 0\
.4054651081081643819780131154643491365719904234624941976140143241441006712489\
142512677524278173134012459685480453872`100., GL[{(1 + VarGL)^(-1)}, 1] -> 0.\
69314718055994530941723212145817656807550013436025525412068000949339362196969\
47156058633269964186875420014810205708`100., 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1] -> 1.22296440403582604890306325925533\
89025144748903241090250283835067807436941139673472976943517258610874017612841\
362644`99.48313544288989, GL[{Sqrt[1 - 4*VarGL]/(2 + VarGL)}, 1/4] -> 0.07944\
15416798359282516963643745297042265004030807657623620400284801808659090841468\
175899809892560626260044430617121`98.5821009479268, 
 GL[{(1 + 2*VarGL)^(-1)}, 1/2] -> 0.34657359027997265470861606072908828403775\
00671801276270603400047466968109848473578029316634982093437710007405102854`10\
0., GL[{(1 + 2*VarGL)^(-1)}, 1] -> 0.5493061443340548456976226184612628523237\
45278911374725867347166818747146609304483436807877406866044393985014532979`10\
0., GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.41123351671205660911\
81037916615062973047374753016996094338895573425018676008002184584072251549396\
763260010797405843`100., 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 3/4] -> 1.189286602337\
16092846230619740300027768330630604880319051812177931576360298759311219186946\
13498378016421237724992456`98.8154828479215, 
 GL[{(1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> -1.062693540383213930569758846486\
34508047475142640067201230121118149683642633151767301678858203184284811835995\
83118481`99.67687919362326, GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL}, 
   1/4] -> -0.751274228988073034890732916153974723981468551716602743398287317\
9315014204953356539890147416555838120725121345666125`98.95605721964803, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1)}, 1] -> 1.7034773\
56282163846467726887910811097846576179938022068251069722785422255795771800942\
7167965284282356459018896000508`98.47303403174622, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL)}, 1] -> 1.13961562175360340045386679172938001656536977379224\
03756210251111725503044042715123455865301763420361590755805766001`98.60039170\
697422, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1)}, 1] -> 0.\
50370368544826526550986015676428847056216712062830754772934438297975544985664\
26731776368070374999174627869656942828`98.41571369362377, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 
   1] -> 1.197969382184855386045163839637760457277616055312262624909001957714\
1673213012299056953535675188684320156896268927076`97.89328929394115, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1)}, 1/4] -> 0.021156303568\
22178243329896895648738198930844258906370918670245783492869047074084161221387\
70372661236569136096405669`97.61250070578642, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 1/4] -> 
  -0.484139141965811664097656566691584396356895485546215609000549716649008569\
0677180185820869312550556254053094238457092`96.98578242278614, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 
  -0.527175189792572210514523717639082327659523297006249943716644090392424875\
9958992268052600141395565471686316422017249`97.00578428025518, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/(2 + VarGL)}, 1/4] -> 0\
.0078416183286382595867441014035694657184582885918998538711795426248237098500\
748863376380250126615656148140591196844`96.4533483478409, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1)}, 3/4] -> 0.709529812669\
81093945052241310177838362494986768078183355499024784411524007043343921426427\
14496581555012501285811972`98.77046811812187, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 3/4] -> 0\
.9380479655274305129202405249594106564890015425714356147012045642741839026988\
522970416719146447709316471161006921828`98.6283034639915, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1)}, 3/4] -> 0.289442426834\
11640910222522068440786409975732054913754353691621853556474571284925950828070\
49731477415153257812601406`98.37464656501896, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 3/4] -> 
  -1.769243151477253810963188658389568088651748393625917912996280169794378512\
7234455387687409533912867632593964041051252`98.43300837184913, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL}, 3/4] -> 
  -3.712947383431639812471621604144784159849377192823642904229269160189520050\
1223706588158508133831535067895942665992833`97.43085542043573, 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.822467033424113218236207583\
32301259460947495060339921886777911468500373520160043691681445030987935265200\
21594811686`100., 
 GL[{(2 - VarGL)^(-1), (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL)}, 1] -> 0.5427491\
42136221492392833112223715267419895677898812196590823112750618869909434578083\
6591199025718478539543016616118`98.82485261272323, 
 GL[{(2 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.294441353918482516604856552\
53186625200364027660177998810299923737796505790908287775541409636979959351202\
99423206257`100., GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1] -> 
  1.0990467372406217242422970890706749273878840201884593102309131038895077477\
883519990281287806556008442584295034297562`97.41657687149572, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL)}, 
   1] -> 0.776934163866588967268907066339657008244415504854048417732804534707\
6568204514500390521280502126517770367082861236766`98.3659026047197, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1] -> 0.8\
39962638820247736408720930000678044532998473664119570013692769002874350065382\
3120526419406506485108765143929215208`97.7156955907038, 
 GL[{Sqrt[3 - 4*VarGL]/(3 - VarGL), (2 - VarGL)^(-1)}, 3/4] -> 0.057543245815\
84356347865616490617906942973194574323872109690231646422572582025653680663779\
81629889101833658749466588`97.60891078836548, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.82246703342411321823620758332\
30125946094749506033992188677791146850037352016004369168144503098793526520021\
594811686`100., GL[{VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 1.644934066848226436\
47241516664602518921894990120679843773555822937000747040320087383362890061975\
87053040043189623372`100., GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 
   3/4] -> 1.3752031432401973652128062939406266617725857441210758655905486786\
49278333299471752392633023504872433739205940798064`98.46701803709009, 
 GL[{VarGL^(-1), VarGL^(-1)}, 1/2] -> 0.2402265069591007123335512631633324858\
65276475797272793433432066811832691129917236099974131721963495466357798830679\
5`99.31110075362379, GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 0.4175\
22789088007674141343652478731461520950438647819454218278267343581958281979736\
2570822086054334554720102430446205`98.40380929980974, 
 GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.4484142069236462024430644059157\
74320834269941349199128501746371316824372255720312389865165186653310669028944\
9647082`100., GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.82246703342411321823\
62075833230125946094749506033992188677791146850037352016004369168144503098793\
526520021594811686`100., GL[{VarGL^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 0.41123\
35167120566091181037916615062973047374753016996094338895573425018676008002184\
584072251549396763260010797405843`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1)}, 1] -> 0.7183731834418404731814510119467\
91677124978217827436051333621962432507894638698898771868933577534445050666586\
4141541`100., GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/4] -> 0.17591\
00840845111800122949041663198609744491299210806303849559472329155190537747253\
127929432973732394804462686162456`98.49386285118302, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(1 - VarGL)}, 1/4] -> 0.15477\
39182610079117026802329233937922276557931917310948564139611686712382486069941\
735099905636768848810764711638578`98.03228938065025, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1)}, 1/4] -> 2.355065933151773563527584\
83335397481078105009879320156226444177062999252959679912616637109938024129469\
5995681037662`98.73058226672224, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 1.99999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999997`98.58620864253999, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(2 + VarGL)}, 1/4] -> 0.07231\
31158254208123922903976313301367124061193108013660814971243644607936798454283\
046172824318259190300656882448508`97.45732053563607, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 3/4] -> 1.059399479686919391\
56106644533214710798627932089739036193370215607591058968825004341682223323316\
98552819422423033917`98.79517425555395, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 3/4] -> 1.57449\
40309249366147733705100224094855648976353102996749314298685433065205828334682\
759001631977546260773331201748401`98.76584209037554, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, VarGL^(-1)}, 3/4] -> 1.318637708943022049566362\
89604552713922712248486584651914562297893318465243791405180843056331702184631\
69614440242501`98.3019985221248, 
 GL[{Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1] -> 2.56571793578302909957\
41499032168113586477636964905220137150135112493038036611501144843449652855458\
989133653513048663`97.90836264245252, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, 1] -> 1.5292422960308583\
68739374205600180169547315089138933107611528241242288836685617479819244133460\
0999927136106096111445`98.7294026810496, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 - VarGL)}, 1] -> -0.7152190052136878078991168663259835043263685979702\
577196948216315918269059697728288979911523577391535034525824032382`98.2897874\
7985227, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + VarGL)}, 1] -> 0.53837430724445918774946804120923885301084757690059\
88636221639492107414570856093722959081182247861162340100786860358`97.76190044\
021551, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL)}, 1] -> 0.428697495168225336556690592546634077051659502210\
9952465525905485933002810462206157207187680193689308942708427413643`98.179134\
34059483, GL[{(1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.582240526465012505\
90265632015968010874419847480612642543434704787317104407168320081684031858791\
58571856443606504893`100., GL[{(1 + VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -0.822467033424113218236207583323012594609474950603399218867779114685003735\
2016004369168144503098793526520021594811686`100., 
 GL[{(1 + VarGL)^(-1), (3 + VarGL)^(-1)}, 1] -> 0.093005829999859454031122986\
89739935986345633749638279938193244812285016217537579722226708353706369871034\
28276703666`100., GL[{Sqrt[1 - 4*VarGL]/(1 + VarGL), VarGL^(-1)}, 1/4] -> 
  -0.413821270373381062068769848516025172876540449080917899638233763535485027\
7398937980210910400660850276549860927629874`97.58014422149748, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1)}, 1] -> 0.83001799861342\
60271192052366326341443229870718665920399107160492370107852614348806413200491\
9504396202387810297176`97.72968122332193, 
 GL[{Sqrt[1 - 4*VarGL]/(2 + VarGL), Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 
  -0.231196199185092668895683126380389545165406925472332890805577181324822525\
4980137219397972444103380442820745743682746`97.64287340214223, 
 GL[{(1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.145560131616253126475\
66408003992002718604961870153160635858676196829276101792080020421007964697896\
42964110901626223`100., GL[{(1 + 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.651460023671157321451655054824838783170013951098972402867321624154334558\
7307174545583813568769031717923588785712638`99.72107588435719, 
 GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 0.060056626739775178083\
38781579083312146631911894931819835835801670295817278247930902499353293049087\
38665894497076699`100., GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.13478823976576390369367769455915608745853417\
37986007029144715492704834425651595606727742702107161503041192169495021`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.660688134898086403556063140220415458418215676697568963698590354732537657\
5966715376293487149148003257430813484849287`99.6874272199395, 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.07512\
85564474746428374836350944656244228116432712811801120169722088648878616445681\
366534921005834536341374473622038`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.475337701091298673015464923075865181122046048364531541451512350129338748\
2876200949282815040136366421915242635777493`99.7314959927773, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 3/4] -> 0.6241684888115050605645291939566\
22516415561302165830198359916870047672202387084555948639577857451279442292912\
9995605`97.77298038180248, 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.25410760640\
23424254060658134885370135299792348532397485193807033937205519721895457450158\
264309815436440827561240987`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.2140723708667\
06227434213125349690417557713933372433630430407791370324797696307284036122561\
0303948662932274989446668`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 1.1073038989294665796\
77913155091140499278717420022704296966772918094750517497035791222574868799205\
7851929351980251903`99.58088148957717, 
 GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL}, 
   1/4] -> 1.0783192409698949083217102669156910283224893170710923953167976276\
317332931348816209862872438837176573230136551366797`97.84486144339668, 
 GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/
     (2 + VarGL)}, 1/4] -> 0.013546993894998061973515099978278257212399296502\
9329872391163883822115527402268127217511411896456944542269928158092`96.238236\
38735381, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.8288887541407303272734137361015087487658671120\
074283877189490925623158613132407490354096329928836435551985082850165`95.7317\
6749551976, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL)}, 1] -> 1.013632672389952336044899641942114\
55569393576628803542727102227480274144180576469109706513011626584500941485456\
88617`97.16240603529961, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1] -> 1.321285789334039146027403123380410\
27146503074808121784894579362583407948109579006414587873388882361814912353899\
6004`94.2907285390955, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1)}, 1] -> 0.66330554\
96604502831765926446122290698709045692675848502055269704463695520250061161587\
183321121180573936752322503723`95.31788557234022, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (2 - VarGL)^(-1)}, 1] -> 0.24822974475298720147191088553917\
96396729017914508301930076277167452464040489409731817974175733511745096097139\
688403`96.94687938495483, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.3086558489043137122217138032633373299717929542\
977212948006150434930283015380385992965625709088031492671656806869402`96.4102\
7867698614, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1] -> 0.311882067379018071686246940364628\
98091924296534805814123966989787749219345628978848985045766760569005291518244\
40279`96.86573601566658, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1)}, 1] -> 0.4877229849886806655639457191535519631582378464\
611373440469926765759431418804882322673790491829538601426852458358566`93.8368\
741132385, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.0638122149523218029257868100690026677904863760\
624294750696304071723692271938242638191552658333942534155503276598271`97.2349\
3873247456, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1] -> 1.930663654709447163713\
27994220548461040856072818329604458094889376184867733154409663294279425697538\
44072559339644195`95.26218761365064, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 + VarGL), 
    (1 - VarGL)^(-1)}, 1] -> 0.4675267043386939166143530787180479096732270087\
257186568491382669284270039008757658562506356579414798090840804786878`93.6684\
1396460988, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), (2 - VarGL)^(-1)}, 1] -> 0.188582634606633\
66295676062036355632927901606258161996571791816307448044584666808336001520842\
06139125816166531899704`96.74668121667312, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> -0.066442206367456124222556774082083069\
72041423977286855032521105873543884139525000780304312401183544426826461664126\
96`95.37446333084863, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 1/4] -> 0.00122480181499443747010923520933900485841678\
53837927832971652573968380116714909094902016707608135530540881571031598`95.51\
847336565585, GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), 
    Sqrt[1 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 1/4] -> 
  -0.054371222871291365399861129465027319908654701094327011967555703370600714\
6811668211406970209833373326571490332330514`96.79404895834834, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.\
02031123876274241374594308950601029404341844004803916022644161393491266297005\
32554944510229188882187280368752144008`97.07537883459312, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), VarGL^(-1), VarGL^(-1)}, 1/4] -> 0.732024\
71342818777171140904078839648669634236005693791800724017488896455754364391075\
91238346501834665977234178582425`95.34454807221296, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL}, 
   1/4] -> 0.6912140850593319755763502473271210382246813977267167637092083297\
88509667709225886376398616398303395129771709897669`95.3228675449164, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1)}, 1/4] -> 0.01673453983533414065006942657959536719499336\
6938924933389749032854107145278245339835015415025874980725971614539389`96.609\
34218453284, GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/VarGL, 
    VarGL^(-1)}, 1/4] -> 0.85932800073574657116473045543815933999754991149223\
72139616905130552368900865790915562013915111963758831138910502131`92.42335200\
956197, GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/(1 + VarGL), 
    VarGL^(-1)}, 1/4] -> -0.0492367418531670174618608427056774411664906275895\
634747976038962905810091484795356946718539972486141603924888189595`91.8039731\
378067, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.27067900755073965017969982371831990790822238\
10695226414009235288805862239384333214816136898399501557050883326597191`97.41\
236284575763, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1)}, 3/4] -> 0.11548222756927427512073498214267160066514896\
18526301144502158487778011546670824989918118231296109983827957810645166`97.19\
114664381236, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 3/4] -> -1.1235168275071122480031584888314112925859382099136\
679870715234335256141589924939385933760001971880563879331412026601`97.9037630\
3946576, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.29560548914110962319164898356185966098858595\
2242097369713146972481276111698466600230110317906184919348577626777995`97.495\
89366564231, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), VarGL^(-1)}, 3/4] -> -1.66590176388772372844034414306953899\
67025744400565498554871966466697214234914956369976853719412851861661388835182\
704`97.81834554201976, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.11085524091952705415293199145084723160724593\
58991929129419326676168192803308856980653308401262316480812454843073008`96.70\
871640499496, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.58762480232199581149367288735064507018365550\
2738726022921995023074962171106588677571091329053851503500668585269878`98.058\
46721720494, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), VarGL^(-1)}, 
   3/4] -> 1.7928828461137020023314765751160622615369908210342751628165926650\
293702313745190489520670909500308160782910597118926`98.11856874458607, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1)}, 3/4] -> 0.80295892717008409353154737812307654385190175\
05594894199500918611365595929612534639536877914021575208761457745543111`97.79\
480553600025, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    VarGL^(-1)}, 3/4] -> 4.23228850796897466743870760295464083798339372066499\
27264810903690264246621241593322801422642752328517549672805810868`93.60204218\
793345, GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.90\
15426773696957140498036211335874930737397192553741613442036665063786543397348\
176398419052070014436096493683464456`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -0.751285564474746428374836350944656244228116432712811801120169722088648878\
616445681366534921005834536341374473622038`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.334548530\
55721502277565571649278319368694622980606528708211657584041264122120018121211\
64319182588042220834250528771`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.150257112\
89494928567496727018893124884562328654256236022403394441772977572328913627330\
69842011669072682748947244076`100., 
 GL[{(2 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.508215212804684\
85081213162697707402705995846970647949703876140678744110394437909149003165286\
19630872881655122481975`100., 
 GL[{Sqrt[3 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   3/4] -> 0.0789978721152455835232754522008117324384108407985994979133282862\
86730038617912002446641316241674555593917154714067`96.78869211098034, 
 GL[{Sqrt[3 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 
   3/4] -> 0.0340639295726448559436515302198371321406289341485985537017050178\
753773029311501771999487816191981038970934061889128`96.6986608659269, 
 GL[{Sqrt[3 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> 
  -0.385887937168256006247622132108371406082020325153914026302543584983669332\
3666945679483233769258648982801247153624646`93.41862588636724, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 1.065927563602231533607541442087565267256936130352724479182358505573\
6869283153261151131983268843952361260000864674852`94.16287901165191, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.194303896205090687326641477663948301324611887446362146646735643279\
2367722921092567536089846799218738657286747160335`96.20680811717286, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1)}, 1] -> 0.3119394770512948489908005423238698449198055641\
807631803986172078778641352466876606378179638939183558850508550438994`94.2015\
3411677013, GL[{(3 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0810234505566871925209015746558607390560526543354441013604694384337359248\
906888632921677560479571496844029871246135`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.300514225\
78989857134993454037786249769124657308512472044806788883545955144657827254661\
39684023338145365497894488151`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.19444792308\
40531645498717540238465504942567043259202257169261263321019972686745532088950\
483208488469741009865368005`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -1.772147608481020664137028091007624663373301213022825008069282542718264642\
36321048407861838243310137329098738114308`99.7481666121382, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 0.127053803\
20117121270303290674426850676498961742661987425969035169686027598609477287250\
79132154907718220413780620494`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.12153517583\
50307887813523619837911085840789815031661520407041576506038873360332949382516\
340719357245266044806869202`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 1.202056903159594\
28539973816151144999076498629234049888179227155534183820578631309018645587360\
93352581461991577952606`100., GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1] -> -2.40411380631918857079947632302289998152997258468099776358454311068\
36764115726261803729117472186705162923983155905213`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.508215212804684\
85081213162697707402705995846970647949703876140678744110394437909149003165286\
19630872881655122481975`100., 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL)}, 3/4] -> 0.487582520537271352921664449368932516634161575093\
3538535585308168508245938548695184226050779035110273565755064938097`97.741409\
0773567, GL[{VarGL^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2430703\
51670061577562704723967582217168157963006332304081408315301207774672066589876\
5032681438714490532089613738404`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.60102845157979714\
26998690807557249953824931461702494408961357776709191028931565450932279368046\
676290730995788976303`100., GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 1.202056903159594285399738161511449990764986292340498881792271555341\
8382057863130901864558736093352581461991577952606`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 
  -0.055504108664821579953142263768621757359354414224767775398535307170642087\
4340118373094259793910374343150109349543374`99.13500949456812, 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.901542677369695714049\
80362113358749307373971925537416134420366650637865433973481763984190520700144\
36096493683464456`100., GL[{VarGL^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1)}, 
   1/2] -> 0.4507713386848478570249018105667937465368698596276870806721018332\
531893271698674088199209526035007218048246841732228`100., 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 0\
.9070465115641556989555624244407746354146207590756548018404762082472277505141\
286170530583883464797021726926253824342`97.94705334885673, 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(2 + VarGL)}, 
   1/4] -> 0.0993776925932168370384271714173253706611926296994556222783977365\
38532786246311319997743477048490698791900043003677`96.9977501281722, 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.243070351670061\
57756270472396758221716815796300633230408140831530120777467206658987650326814\
38714490532089613738404`100., GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1)}, 
   1] -> -1.80308535473939142809960724226717498614747943851074832268840733301\
27573086794696352796838104140028872192987366928912`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.150257112894949\
28567496727018893124884562328654256236022403394441772977572328913627330698420\
11669072682748947244076`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.060767587\
91751539439067618099189555429203949075158307602035207882530194366801664746912\
58170359678622633022403434601`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -1.186588030030408903418448585881674829377897179596537224482709160194591872\
6281835145859231596188845011820434800203553`99.79948034232662, 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 0.037564278\
22373732141874181754723281221140582163564059005600848610443244393082228406832\
67460502917268170687236811019`100., 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.\
00974223249453112460585799357263953950101548443938698124672492668128378247768\
04806276957891864792797971591925127147`96.67992684971814, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), VarGL^(-1)}, 1/4] -> 
  -0.634464253614502385671004415298764528306190752028233957721929307157767136\
2463147497511006356356690933843133627022634`96.74190157854788, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL}, 
   1/4] -> -0.654090023963643746861954701523432608682041530708979303837020619\
4004637452790919339945450044562676905010030411401381`96.7494375739473, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 1/4] -> 0.00739505939567841870588940958951293854680398\
76558161985620571102114743151755229847435999549114282162284657828207455`96.10\
610734925, GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1)}, 1/4] -> -0.5822638018634552185457675693821115855084403381265\
227596697994095457294196603689407684261453993885202022667532564615`94.7844007\
918392, GL[{Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0\
.1711260239643127484665953751946638182141463319018165806960291196783763196568\
63848689456735318403859445727423974367`98.00400812712468, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 
   1/4] -> 0.1511349278973106934186824465953964433665716354334090215335543624\
673163535857712416844795589307606057700552519538224`97.62240767409544, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1)}, 1/4] -> 
  -1.030496632499610190430678756434468713845478901069727306205687295039182820\
8006907728562305024283281370512928126106087`97.89980154081663, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> 
  -0.591282836575202040419686909688480004548855180018507340679568603728947994\
6657704682164226496107048588143247711486565`97.13621136402523, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(1 + VarGL), VarGL^(-1)}, 
   1/4] -> -0.547346008485486724674856316990721342546579221083188518023903245\
5983390348599905587968212452109496507701311048359673`95.72590763344435, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.\
23944100896335178894688165348979957979573317870632400980104409956722163496267\
55683624197428870578053147228911697778`97.31047975969904, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 3/4] -> 0.\
10596492189812812475620159917563417192638737468095825983698726613188848379976\
43186089190501014502866932790346416328`97.15791191731608, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> 
  -2.476248627755969516786964901416035432030140967017459815147645820124317161\
5258916791045394131485390771092839482019796`95.97424609724422, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 
   3/4] -> -3.964824675805234955592767199749227374812326477623249932655895457\
0712075482777281103374584826909352842687059435792668`95.72387709597548, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.11869898063401535513974565719979579885317965\
35187687152218277363416058228880339803552305331247112483789050879437652`96.62\
486932870722, GL[{Sqrt[3 - 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1)}, 
   3/4] -> 0.9489560516233273785098574706604154320658153449119290866942320116\
404425329045292730509566304374725726059369878806809`98.20121091967519, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1)}, 3/4] -> 
  -1.220520465524681010282942108207612623875209762245569841983822014030181516\
5257463389497911616436894422323229493086762`97.62650379721534, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 
   3/4] -> 1.4369705309272708632204855156123122411446161670336643982696254106\
089097843241470120836161600508446759636342094018001`97.95728601852726, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/VarGL, VarGL^(-1)}, 3/4] -> 0\
.5423214321440353053505105666426146087762345415316078179715969303489189930643\
562874081031979328064121035839010137038`97.39968139035108, 
 GL[{Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 1.52\
15051955596074057727951462013373491124859711521659532338784399850025298980337\
668392829740966556622830385426357376`96.16862504764742, 
 GL[{Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/
     (2 - VarGL)}, 1] -> 0.98829570460842863669845016582332431369441745379188\
89712150047339124536336680503810841104328061528234304081310085087`96.92770493\
80731, GL[{Sqrt[5 - 4*VarGL]/VarGL, Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1)}, 1] -> 0.5850132667159793633955250039896482248806054927\
988388047875261039271745858898447301820711853636094731485647054519408`93.7107\
9668235136, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.6423742574876695280905337315116044521892284188\
922805279513155191998717221624687502509215643023494604243667067026382`98.1898\
8197235747, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), (1 - VarGL)^(-1)}, 
   1] -> -0.31279401466049614380365539838030509058292911462353594955050834247\
26529857478620593677099304898116760291277261146157`97.47243631837267, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1)}, 1] -> 0.5291867632498767642187385574430248264040442325\
368354354591871003171095433768660179793624260068470325595092430837002`97.9517\
8197771666, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 + VarGL)^(-1)}, 1] -> 0.2645897966725432440347998382090975316198278233\
128021017863792722441592795661510468171280558508345108408449283993813`97.1967\
2325599686, GL[{(1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.5372131936080402009406232255949658266704024993403781706897619307183240809\
201383973304123599754396700481469746773712`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.388895846168106\
32909974350804769310098851340865184045143385225266420399453734910641779009664\
1697693948201973073601`100., GL[{(1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1] -> 0.901542677369695714049803621133587493073739719255374161344203666506\
3786543397348176398419052070014436096493683464456`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.269576479531527\
80738735538911831217491706834759720140582894309854096688513031912134554854042\
14323006082384338990043`100., 
 GL[{Sqrt[1 - 4*VarGL]/(1 + VarGL), VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL}, 
   1/4] -> 0.6238432198473929196637903368054096545609452274291324137344706661\
179640562663924286140246836860758184859239377125946`96.48622796343412, 
 GL[{Sqrt[1 - 4*VarGL]/(1 + VarGL), Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1)}, 
   1/4] -> 0.7511453293848559291486056772173620337387148918158919035659001065\
513450340733857262249786416570438875941793526493428`94.21667749756051, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.658232086727558638739851210202033091847448909437621892042209481949\
4753759342543759786453065040375937542321217410175`95.90831301822914, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 
   1] -> 0.214847289883378159242679163498370104150438050330446387734871451186\
1280283086775922092617932613256457379837762829116`92.9710907624052, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.58\
57729983634563688361147416888707328013496732398981647170935965223898065612880\
679949682130525675370157197127128878`96.96179033736999, 
 GL[{Sqrt[1 - 4*VarGL]/(2 + VarGL), (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> 
  -0.022796965542609293782489163655638064931747957249542669034018092424319683\
5058148395707901040655671587537899235770245`95.72905432025686, 
 GL[{(1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.0\
67151649201005025117577903199370728333800312417547271336220241339790510115017\
2996663015449969299587560183718346714`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 0.0\
26759046358338278429276640668711302194714241671554203803800973921290599712038\
4105045153201287993582866534373680833`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.097223961\
54202658227493587701192327524712835216296011285846306316605099863433727660444\
75241604244234870504932684002`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 0.067394119\
88288195184683884727957804372926708689930035145723577463524172128257978033638\
71351053580751520596084747511`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.0\
11844125528765963215228125802538686435783609039724323103187329655885961036159\
6623704851256012661841191579949712588`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.146586479605235458230437362653277173960188719203516773062145741117655730\
7889109423867833656989278777053865333716061`99.77116759292235, 
 GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 0.0\
06938013583102697494142782971077719669919301778095971924816913396330260929251\
4796636782474238796792893763668692922`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03026744658596055584307472605479854026257928\
16123222572869033407841906556447655066875201415864768201475710002446993`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.271379255101117772011822162481556111277462641298010218377086084\
1816530343889736150158221139512236506727149592701272`99.73495805579367, 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.1205110376501502819567630473513215475165296424949952299402875970\
018296668051295929908357802521958188902853465381061`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 0\
.7193373550966675844063149363978734986633507288582012738556205249419682989850\
370141475527418043837767251119597798416`99.59259192508978, 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1/2] -> 0.1009766158466973724452236087545650524951014443372707224887873443\
769752827831113159239631837457841975383541793818697`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01644659759717802066317978280143446626953013\
93725707459371382664742665498720907034719863307545153993595387227601912`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.011876183161309242975726791767471013407955\
2842303424364995721320458232548483156495383641527989023420301134887019361`100.\
, GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.126798583796524116125941672821066905360059255953742997104567345\
1601053836680768852135042776644387892151565745356168`99.75916409861532, 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0509167640642926345241703805359382150452287177013723969164668150\
168368483517978475572772557883039741544318493674354`100., 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 3/4] -> 
  -1.240298167450614080040202683597719951730321620336261592933342413527105728\
961495602905080499062815778139366508956729`97.11736682497501, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 3/4] -> 0.0624304683658\
43176786521391793410988575535395710135031274073568242253039457542568253900304\
2634485060546713893664503`96.01633126072082, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 3/4] -> 0.5507992051842887232\
40261209725764708143233882404445036606088514833876801275161161507356105633396\
8385644632575433305`97.06085284343065, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/VarGL, VarGL^(-1)}, 3/4] -> 4.6627177919629479136922288\
04205040642708682019822716307029858831431369842328215609351367155381754`82.26\
626617897237, GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03468401715142728870037938726817840281395919\
83952875013440132057228535380012780056591005294747670991815393869046137`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.706604024892107779987219885090476227626049216141239839418479250764867384\
5238411004165417366240536615904500452966238`99.79347462079193, 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + VarGL)^(-1)}, 
   1/2] -> 0.0276302373995458404660710254508646741742535657145558719815808630\
794328015616543818152897195796479111402482085035292`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0273265263691318260296237011835536007443298135801697900822682013\
684987135726286499804950374978893509160960138758813`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0232750660867275641643804940292100670591304332218693742169366663\
969886368064482411262096341243811325783672943984192`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0\
.2168461885244775983443669780789475317451390204202103077499306640994997664416\
803842915847794313853480137913210414817`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 
  -1.068188996496148182726529184579884741438770228981314152341171817904018569\
4280707132979443577285448993134739876261338`99.55985525969022, 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0183759836955724332464176737239149505116089328481752419966511077\
79896467939501097124723928769815146810053928502019`100., 
 GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/
     (1 - VarGL), (1 - VarGL)^(-1)}, 1/4] -> 0.001010760030410735302691492421\
47204452657780092431126776236395051532526179498540245999849499590573761391641\
06964503`95.0304119217107, 
 GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/
     (1 - VarGL), VarGL^(-1)}, 1/4] -> -0.11699960518414134666549905935496461\
92481774959220461689570925816678647586332233619707956307430775657528278266240\
697`91.23493195825421, GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, 
    Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/4] -> 0.0280066304360389246\
25876861030099197898446499099646428295067464980382862117830131342834356268800\
4390816202195849454`96.44360762188893, 
 GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/
     (1 + VarGL), VarGL^(-1)}, 1/4] -> -0.11166182727487137100329930982959033\
33665726014283887325243990787346250787689011069403195698879007322854186764624\
309`86.08499425228733, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 1.9048076413\
26099892349603201610080959795434795718038117660198644658080916173995064391810\
7231750573215687335185382709`95.23595758328163, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.5777164763027303037555139568\
79723953933584366243975970062136923159036835270847619309681067855291`86.05387\
476549403, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(2 - VarGL)}, 1] -> 1.068176888921993\
21957582390693248143697577108799931901755991661808248756708413489665883589436\
61651427584606326557739`97.44641768165909, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3287732865653926312492964895\
46002016180029931803252649731064325680095125512542261540286949837113263632902\
8947563095`94.17689072236763, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1] -> 0.522038984678626\
23823359995592742739740788017238806314839880093623225712842807647052342787782\
9508445565549897641145`92.811740409546, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1] -> 2.111338337455114615454\
65861542684882634349092057519977580781673487861611649311987125510851517713913\
08890260268729729`94.89191125984016, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.37170092458229\
65941025787998175904387895113832122397716978430649634676729528603334809410483\
372808170509748079903911`93.21756178957037, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.14029307438870\
99525996991224272900656609425897836549314935788344860663765854394566669605322\
510115828316969213290347`90.90212432576084, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.10228338226942\
08027822836461278834858770206215559478855555011461030890358816653735567797792\
159808501802745273139667`92.62267898356387, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.50955489766110262553\
30828099329970418784013806458034426110752186874170322712833022892360508789345\
15981217576329209`94.05912844055578, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1782613058401374806466197951\
65405025784889139581037496385472717313246101464863667309305230348897150827379\
853952162`93.0275364293593, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(2 - VarGL)}, 1] -> 0.130033090637787\
90111049621951319952486026320021079979196203171335816645567553514008192311115\
10698035422698204000162`95.80447101618894, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1)}, 1] -> 0.10673476\
02843649603080215280390680508104779218454712184396748830456753011372234010455\
37759879344088785613974367126`92.69167160172087, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0484569146057208137856604291\
35372437248849598354266877794144183898322394222575072978197936528903979337701\
6432550933`95.27707741550417, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1] -> 0.083236836348609\
40782099613058763380131932539814860609431706996978260082916240998575754251854\
67369544969376230142589`92.66538057665807, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1] -> 0.452548479578727177291\
38086407600926313423025002056053610232157364990899208007786216540757875654703\
86536665890233511`93.25316098334663, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2506504408371149041388357203\
65512029855021729405372787744127365521810463982464091276494013986479846948322\
7637178468`90.47490095753642, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.0964876756075611941593740117\
38060685501788069525262336134104251800623424970333568916571948377046771236776\
0425761746`89.521048553287, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0720552907417828018688201953\
16504600941567998018377757206781004857037416784534050317471852855748201636096\
1831370252`92.465199603418, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3826250437269101530873173784522154\
35474083726022755653689714412799247005878191476310542087988389450435927982257\
3279`92.92334653858353, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3542444247698105459648394890\
63455217845856879475216256152352384481344474078713955050690518167572215690050\
3550606352`94.60083526925608, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL)}, 1] -> 0.284918429358752574626267750545505\
53330663789860498452350547074642424916558222602680393998890825117717016527461\
65445`96.11579790437952, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1] -> 0.204920682038610\
87576581091994174738128837701555727287702128360226157814004665670066448624697\
24136931267541704065833`92.96147714974553, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.5468004362742213700996277788\
26281915393927949969415616039365395752205408884270916962183864857906093567306\
5620910861`93.08713164055548, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.2256661782678708496165716818\
97120769931591177776435363352834441398833490357374869980206047100965508259026\
993072178`95.99097938017937, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/VarGL, 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1836368091359800070055226409\
75341163067561199260262512314903062712775648362732210970676988627666582839002\
018567541`93.25049023373933, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 + VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3836453743403064853700639779229643\
75116477986438827063981324074791072765107987929868077773375277594428997900448\
9739`92.8978382878819, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.00057840765701155887626689\
52435184535821298148723510482133241634126660072103232113717715812528798819480\
530093120285`94.75622239440675, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.0693750967786234849210217717037\
95349196483294598428490427938255066131080740268331563538439038439651187614476\
8723993`92.04216100018134, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/4] -> 0.01644893572983331282621427731169760056285406\
37177471064519543748272963388934868014348829056145267858018603987137726`96.07\
27898506869, GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/VarGL, 
    (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.0663012687671744352275183441532\
77002721828231395203593020860802585726068047774186212016792642861401408357342\
3819181`86.17630898891451, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), Sqrt[1 - 4*VarGL]/(2 + VarGL), 
    (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.0016483191462731567345851724307\
43552304633885977090013358775903043272600705380233591927341703128125910912592\
1160378`84.4889771212245, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.08144088766911859982663295900403113802295444\
44795939861863349745282683685927976362844190751864088765946051893212491`96.54\
21161076486, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 3/4] -> 0.03576407492806779301366061\
32481260360541628655175533926969420619506070643148075673726291017732182873743\
410168863654`96.16747426229982, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.23329937016888378888300618763907307218278635\
87955321690872752016701956674342946066620023552550954634073793351227378`97.19\
513956926082, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), 
    VarGL^(-1), VarGL^(-1)}, 3/4] -> 1.27974661376244251570367182172946430232\
33128261116347172392144985971673578522091636612451757965345523993064725669594`\
97.51531201548038, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> 
  -0.578870486659607106668362396676788763927073945528333497685555389209630695\
991616030534704165545539306311643700089104`97.0353027516929, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.03022502487271109346573791\
80208659747083539428440587269684720163633210732524511310035290547458577711872\
495155968138`95.9090114414784, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.25995830122875841541301439551599\
75836183423197341179037146683335751993153972301016188375499944490201002020884\
617878`96.98477502376014, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), VarGL^(-1)}, 3/4] -> 2.04122282766551336968364526715981448842\
20670957824224622014320684887379105642358541643987626125731075228959353917953`\
97.47494203243538, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.02646031504421610801720568\
49447451747782271809984976740731252086511640280098374794277759677342472311237\
447058232107`95.87998815537593, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1)}, 3/4] -> 0.01172415758089973507425391592589046114333107\
41294470319505906226113582181988129339394022946408592945701783242939584`95.89\
176484448117, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> -0.1845212399909446181379509101419\
14092705667214629316959857723237206533460428730177232317254759707843226432564\
6774361`91.53555309114131, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(3 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.00642513625401626109747981\
56676750142695968207639121126325907515331914725399098132040473181021807861089\
633927656923`95.05554915215781, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.09960511510060229460353537468942054371801659\
22283985834213884506152240925368645141179414741196162217681499805797599`96.54\
89571216708, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1)}, 3/4] -> 0.04525392171819890611960576879132970216449436\
1455235375278439360099243758286483051945523769820017612832701520392232`96.414\
59364868905, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 3/4] -> -1.5455053136598730872198833859825567138497913080013\
539574862526715864558554073837402409286927814106571578901980178325`96.8246861\
2074916, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.54087944742489554508810763229499520372510674\
34847690945568422006078549494604897820647486274850409037103969931912601`97.56\
579537772366, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), VarGL^(-1), 
    VarGL^(-1)}, 3/4] -> -1.7679968194069586839470585851154215486882788773596\
113819799711263316136069365842347693584031615370894799337054812069`97.8844300\
1169215, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.11354451611297796062017946\
95812871668645784192902013082244037517735788421485337319031934250227293088413\
716022037308`96.29760729150887, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> -2.2660994557060623424412655670837\
36248468821823977626354367025914146797700980710088382352089512086308436349117\
0429046`92.8286056980076, 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.947032829497245917576503234473521914927907082928886044222604188513\
6055391635977407372959314489874275788669621695374`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -0.859247157928590615539909939475759980712884350860414926760520689766383481\
5334892330711388381518843060451970652387765`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.162654667397420080775564565173591101187064208337659923726763069831\
8435772982107492167200746375749810679698354847416`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.5685258800390969025940659513765290647275958153071825141078791506233888083\
683240666755611881157124500303413907002576`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1] -> 0.720\
34485685378902071579895783711090634173071098343987603290188402618641393190978\
29311470691121140090374542071579071`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.087785671568655302036593294997761934215022732068471117462083498747\
2220576301085076661570932971031215336698969307609`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -0.202935606320838410909250693101468981770265803484761295190558040395772615\
535056658729420556739068734481185777607758`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.023752366322618485951453583534942026815910568460684872999144264091\
6465096966312990767283055978046840602269774038722`100., 
 GL[{(2 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.013426979641139443377895375975959293527733865049033790487931656854\
6430127456153031709001607004979178044053140410055`100., 
 GL[{(2 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.1081374469134088337872011549785830569606326093479329025202465927081956605\
790320708745190753067885155050912877797603`100., 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.0400612769560005152239971822523816420409001428\
554122608585210941937652203697022473392416428952076285367181068415332`93.6448\
5307976871, GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.3217438656926802548512645674\
51366948582093631692550017842922749092038741728362440313855058069228`85.79632\
584124352, GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1881758670110339772327423214\
46236577097398173120424777449432262477585526699667852201987834096578469899702\
0883302483`93.93436707962115, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1058025788452536331146711554949736570006336835\
741083697516539154041374843148473593028686733674509227747648078971732`92.8002\
6291673137, GL[{(3 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0846970411379469366955067575295753498347039074\
240183248957395694731316746694745962752731646238706871660578391814319`100., 
 GL[{(3 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.046282268033297471941410823309079622781371418445060179464785860505\
8186967081029934396667036744460295696298158197396`100., 
 GL[{Sqrt[3 - 4*VarGL]/(3 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.00432715134341251537477687682091044599793496\
9779957013986643853719140143956208784420760516304369141836092871499739`95.082\
71724540883, GL[{Sqrt[3 - 4*VarGL]/(3 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 3/4] -> 0.00193111341044761985021248\
22134600694449609875493993433351856515295716731249969082927530936481820712742\
182832795469`95.09433745507494, 
 GL[{Sqrt[3 - 4*VarGL]/(3 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 3/4] -> -0.0341709515358460944333935240261452144710852968506\
270950638131537457587840219861543031184760546152483706629366734147`89.3229902\
1364895, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.135290404213892273939500462067645987846843\
8689898408634603720269305150770233711058196137044927124896541238517385053`100.\
, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.546526598859153683210191787584504995590693640728994380394348717\
7732329502265783728973494178366709259348263848102616`99.71421832268749, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 
   1/2] -> 0.0542115471311193995860917445197368829362847551050525769374826660\
248749416104200960728961948578463370034478302603704`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0386704502833791096960538899516579844691637675213724877357982468\
795917755501277934224868555978515299051747682156615`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.423779865294120073353545044062815727896704174103834212355416409745691219\
2243243538583585114603107973452970159456816`99.7503402565969, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 
  0.2029356063208384109092506931014689817702658034847612951905580403957726155\
35056658729420556739068734481185777607758`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0\
.1761413391987685441889235949172820107090573201937312439543319255620040948332\
445148452978539401195466061244980940327`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 2.65426\
55863928879329129974083934729841074731269926413658179314646943489948208434277\
217956033165379729615310664598375`99.67152925335449, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0\
.1505185112094734969958819440938400019559638025139338668181488160954924552948\
673876087297649815697951976495540277911`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 
  0.1421314700097742256485164878441322661818989538267956285269697876558472020\
920810166688902970289281125075853476750644`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0241944192266331558604197980007195344824766583796643288615194010\
59649311843354593762622730504443624854991860729079`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.316621094597576398629334874941530427919866735906505257428438095463844290\
2031263716362688766774119760202556761898303`99.77483897660136, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 
   1/2] -> 0.0142654284270076056408504560597463778309469412258380771307823639\
044897940866444126429107110963565020056580699396062`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0227561119332630483421707101495901478827549584379414806447020669\
400554185488535960468728595422762935866707798176262`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0170795630832569568615998211281953788170153232588585489898813632\
114284178483220288125723964862190083018645951695729`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0141342372149900087894745119612831613359807229374127553418043975\
401020467588981332589652782131550179195168262819089`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  1.0823232337111381915160036965411679027747509519187269076829762154441206161\
869688465569096359416999172329908139080427`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL)}, 1] -> 0.634072914312414169120735997674251\
49870734640676220811144120473832005487283403845074285061990174459383254150923\
05706`97.94750704348999, GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.2351797930608250546742630658829900910729609849815\
440345455069862578288185869821784122582891651471189803800322145188`99.7741321\
1172896, GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1] -> -1.35290404213892273939500462067645987846843868989840863460372026930\
51507702337110581961370449271248965412385173850535`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.4336923770489551966887339561578950634902780408404206154998613281989995328\
833607685831695588627706960275826420829634`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.2029356063208384109092506931014689817702658034847612951905580403957726155\
35056658729420556739068734481185777607758`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1)}, 1] -> 0.3292904641213868646932441266596424333307678916\
747292400348111196769704800813164923678579844358898047933121229862604`95.9638\
5650698858, GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0879855370105089602999406011027108593259249221756026538111519907\
23360219249781602582714513251466322853311008713434`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.811\
74242528335364363700277240587592708106321393904518076223216158309046214022663\
49176822269562749379247431104310321`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 2.4370424\
13922450145266629053991153671489047415960481210292190710941569454694752347403\
6779155299220770792727142665542`99.69317816206622, 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1] -> 3.246969701\
13341457454801108962350370832425285575618072304892864633236184856090653967072\
89078250997516989724417241282`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.568\
52588003909690259406595137652906472759581530718251410787915062338880836832406\
66755611881157124500303413907002576`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.1935553538130652468833583840057562758598132670373146308921552084771944947\
468367501009818440355489988399348858326319`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -0.914216436517065674803726025906715659267737860061697212768671745200835952\
2783815729793129952226309717952227841646323`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.1141234274160608451268036484779710226475755298067046170462589112359183526\
931553011432856887708520160452645595168495`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1)}, 1] -> 
  0.0425599458443118208271666590271036079487255428366090066891935028165307718\
197350347348740544272904760765578450719865`100., 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), VarGL^(-1)}, 3/4] -> -1.08586059258828465547604564877195135\
94510070465745055757927278706194380410372811138807420810635076415744833212428\
017`97.13963496632356, GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 3/4] -> 0.0411522451175\
40576787991016680006444156181496584616237074704035367121669403849849565806440\
0539660879035033224649311`87.88365645465043, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1)}, 3/4] -> 0.44021152887408093546026643472396705610084459\
30061568351226993309600916355058206968219657149685754785376646978304065`92.24\
212879124768, GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/VarGL, VarGL^(-1)}, 3/4] -> 9.0216555561695939517777333\
3111232744735403084737241735588434671073155003539806000177354247706273`86.749\
07810074333, GL[{VarGL^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0195820318583024554907114405829745562796585493\
40622475965391008770068440050681198084287233347086211298682131430087`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 
  0.0676452021069461369697502310338229939234219344949204317301860134652575385\
116855529098068522463562448270619258692527`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0\
.0564287482219514863649817859122245987763025810170645054703863588807973083703\
463252310567786537223990803064073490431`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -2.040086027215553283996886809642531906109294364386874805011301624060071439\
6167544865319947671223292794485197317900606`99.82425138449257, 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0\
.0463809400259937684624702926879014165575918208325011574544624720048280472644\
176793526346372957679754084457054412106`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 
  0.0432113195597460965262075093162733243175177555943143373325990743221808929\
887571882879689758883648152206101741830468`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0\
.0465485629958842885718533088367297834958197015528523148204426736749961931508\
561321234978331068971570849683396211558`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0\
40758239159309251920759217433609840339981730385916870246002568258586911127028\
9674632191535749173048950756251284695`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.270\
58080842778454787900092413529197569368773797968172692074405386103015404674221\
16392274089854249793082477034770107`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -3.246969701133414574548011089623503708324252855756180723048928646332361848\
5609065396707289078250997516989724417241282`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.172\
84527823898438610483003726509329727007102237725734933039629728872357195502875\
31518759035534592608824406967321873`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.54116\
16168555690957580018482705839513873754759593634538414881077220603080934844232\
784548179708499586164954069540213`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 1.082323233\
71113819151600369654116790277475095191872690768297621544412061618696884655690\
96359416999172329908139080427`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.947032829\
49724591757650323447352191492790708292888604422260418851360553916359774073729\
59314489874275788669621695374`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0\
.0331083438639951212064227408647496203303098418777095027285982543926384780830\
000601208361719368769168557283868712731`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.117\
87599965050932684101395083413761871521751317597506332224524185427110121013641\
32437017464827125951324149778063316`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -2.841098488491737752729509703420565744783721248786658132667812565540816617\
4907932222118877943469622827366008865086123`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.087\
78567156865530203659329499776193421502273206847111746208349874722205763010850\
76661570932971031215336698969307609`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 
  0.0294689999126273317102534877085344046788043782939937658305613104635677753\
025341033109254366206781487831037444515829`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 
  0.0219464178921638255091483237494404835537556830171177793655208746868055144\
075271269165392733242757803834174742326902`100., 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 1/4] -> 0.00531643110852196588451956891465551420195425\
71209651626629217277441098046138567331084194313014343656759708172633885`90.98\
583882906506, GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, 
    Sqrt[1 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 1/4] -> 
  -0.954146259717800344490143637031524385692968629251221487814799290169162130\
3719403397337691282396848289211765202685851`91.84644409053939, 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1)}, 1/4] -> 0.20362174555063184739034964162905356969331740\
50377982464177588152262667249272468321294829214056903898140425270251728`94.26\
304309156588, GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, 
    Sqrt[1 - 4*VarGL]/(1 + VarGL), VarGL^(-1)}, 1/4] -> 
  -0.923800910509248296115077334899985641755953946132670540309660324131730501\
887558479190847334941881524619529488250041`93.72077279977667, 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0930971259917685771437066176734595669916394031057046296408853473499923863\
017122642469956662137943141699366792423117`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -0.438687605621857064591278594769744219200700829836711421835048524104314817\
9553294852168240497044939247460157332204212`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0546530527382636520592474023671072014886596271603395801645364027369974271\
452572999609900749957787018321920277517626`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.202\
93560632083841090925069310146898177026580348476129519055804039577261553505665\
8729420556739068734481185777607758`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1] -> 2.841098488\
49173775272950970342056574478372124878665813266781256554081661749079322221188\
77943469622827366008865086123`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.162\
65466739742008077556456517359110118706420833765992372676306983184357729821074\
92167200746375749810679698354847416`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0341591261665139137231996422563907576340306465177170979797627264228568356\
966440576251447929724380166037291903391459`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0237523663226184859514535835349420268159105684606848729991442640916465096\
966312990767283055978046840602269774038722`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1)}, 1] -> 
  0.0086372807706070509490141839286945074828418214241488126624811882332740377\
173542201761793275790524071182469647260031`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0116371407489710721429633272091824458739549253882130787051106684\
18749048287714033030874458276724289271242084905289`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.151792783639918660195316675487203307930732916727092039812128628391784188\
397895523130462357432425311739751925321432`99.7752541460932, 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 
   1/2] -> 0.0068316315922829565074059252958884001860824533950424475205670503\
421246783931571624951237593744723377290240034689703`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 
  0.0507339015802096027273126732753672454425664508711903237976395100989431538\
837641646823551391847671836202964444019395`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1)}, 1/2] -> 
  0.0406636668493550201938911412933977752967660520844149809316907674579608943\
245526873041800186593937452669924588711854`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0042698907708142392153999552820488447042538308147146372474703408\
028571044620805072031430991215547520754661487923932`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.110594076174235546007367867844202495650975414150449567380659848137440080\
3481257671807979598835565187587670017695656`99.80269386660154, 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 
   1/2] -> 0.0029690457903273107439316979418677533519888210575856091248930330\
11455813712078912384591038199725585507528372175484`100., 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> -0.034956643830372145990188974543483612\
57607282721953431011264958390812904009289951036955981693177497279026661600556\
28`94.69732360487797, GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.00948507959077157026348436249451\
49629675497380483071845324397450674024803648457504257696965669318920454536020\
669415`96.38756809638954, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/4] -> 1.3319522602307314513268581344878907754420885723428353421665415401\
193824767290483654204355568823578529897794335459596`96.86596446699004, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), VarGL^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 1.3129426315286679152233333011615906988\
16064576733166673370381615101607811101831645453915813170239362528160782506212\
3`96.83121487120849, GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/4] -> 0.0084209549776293301\
05346764108445485389392322681423487685648407069800748396165475418892534718070\
081704759783996045`95.694021150565, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, 
    VarGL^(-1)}, 1/4] -> 1.40007147132676171419658398815501725557766405358364\
10550515170638604513495265819453591944051370502886583598118952494`94.38960466\
637724, GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.00722188957027990640138277381712\
25674228576095782070659138023932601076464992059251454517011020765959364737787\
417115`95.89830492639837, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(1 - VarGL), VarGL^(-1), 
    VarGL^(-1)}, 1/4] -> 1.26189132085809549965425175589551084543056352225463\
52398526308309795416453324883003328328905048704466686279701918483`92.06414188\
669426, GL[{Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> -0.800546018553584914141044818205799858\
12797597809871129228235938412788686978676002209179647875403805856989699411575\
87`96.42898421470335, GL[{Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/4] -> 0.16884503465718976017158877297733498432645084\
12690989894582360846029709849967853690507383018912172420241241475078418`97.59\
429401509755, GL[{Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/4] -> 0.1595131372755956233\
20495106598693344596270240495407027054417716192342225329310307444126309282705\
8583083417754667197`97.20289609934508, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1)}, 
   1/4] -> -0.765616147529644663889432834397142215896841353416693752470219980\
3415211198050029873695920454736501333907339227371637`96.9328679075148, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/4] -> 0.00352561193184028333656311164487952409232476\
78296684299667756617378803633706865368476378519203731657455942234920477`95.49\
741595277071, GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.7220427978132124290389542293595\
39448890673563130169906489020032323262444067892045655454473517975732208946934\
4984688`94.79819834852573, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/4] -> 0.14939041667468189694367948060888943855170653\
68998355519179417142893960025718610086343783494172622406850501853501562`97.20\
682598591655, GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.7014232686718322449342510309209\
79139207276116461716968291831190062617736675831307442111737294456336355381808\
8632587`96.01331415747975, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 1.2562772356419269341774408727842662934\
13386262650334809234082932589045495862633853300662884325166365742739045465948\
3`97.04694769726899, GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 + VarGL)^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1)}, 1/4] -> 1.3291349748521416365304350\
08434651994098876330310113808708716654994085966820569698016405889485156024596\
6741145578978`95.07849193666505, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(2 + VarGL), 
    (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.0111137122035470116910900992626\
53390904993250356037805105735889584266822643920755607625595271729076877836975\
8353362`95.05701114174535, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> -0.6704313915720950591582663826044\
53790607938873178773909622898830650276870120752038239220933298375156161806679\
4595161`92.44775155065017, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.02408165256484670070882070\
57803213264663050005733648961849257368654701341739651002090448688666210880592\
034676490751`95.68106081694039, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 3/4] -> 0.26693207057586569401391295114094125524241475\
7365168288651778996316955857414246198343820291989131941010760659978941`96.811\
13251779104, GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), VarGL^(-1)}, 3/4] -> 6.66720900446616988344863071935085598927\
38334738445551291132146497627895122904554715532499688841496221775466085374919`\
92.81327435817211, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(3 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.00552073731830948620445545\
99487455476020030358673053394190623441014998875196122056444941449565041107065\
446968583719`94.90446037507074, 
 GL[{Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.2221807706271500200211154067093479981523356079\
150342285461822893829264428635095281252796729588930867481823863986202`95.6401\
6489592998, GL[{Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1)}, 1] -> 0.3944134865260551076899518499289054448333019441\
393476985077367780874419337513888370172999261204799155175720073981073`86.5009\
6585690088, GL[{Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.2449460129386375043488105129939490248857137029\
5375463044780257845508012952909231271494982952681091239733667807087`94.044670\
07155364, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 1.6904965187884442506448164903\
01697617945327116795050619545870069949924981717348616093047629451102727895980\
4322543117`97.46761304164737, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.0449962722511554077252708710183686952830176962\
390152842661174637344957714024859529021310502574180308612724010841562`97.1988\
4970963088, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.6998898723585288246322536643536576303730062183\
85834286014165336463740887505940061278565357722434862285483058311418`96.97306\
620972479, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> -0.144844284898558027068361147053535408941797526\
2832478327747389556322642844999672604642697811601493912471586387054994`96.395\
14753027936, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> -0.251390849928550436572191210458834868118522800\
9690091913960040492886827816437712576830342616338270417124627149291177`96.606\
60582548489, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> -0.193939588148539149211281178010765298835320817\
2325926703609801145410187632681671163864826917055656254404255606134161`96.408\
79365042238, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3067158611778157327328394999\
34442469699602756270681764534527915666413257745848890735525690190164171660316\
0970902266`96.8078874096654, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.4022016578340412906934317123600358691060122199\
250535509220285752028128196510864642482909453344009713552881640720523`96.9547\
9433741575, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.2942614266410497141200436904355519\
66814544797480267889718011462139032650488729803415176855430564270915209361579\
0571`96.73654641383271, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2591607562871694126124515436848428\
68032569318082337435188700526792570306125713368786552556593200708085296159006\
1193`96.0231790526296, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.1931210885338078110502838205823832\
75859226822857693980436781787440494458043130708264539064722829054318111990638\
1599`96.10452502149295, GL[{(1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.3522826783975370883778471898345640214181146403\
874624879086638511240081896664890296905957078802390932122489961880653`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.1128574964439029727299635718244491975526051620341290109407727177615946167\
406926504621135573074447981606128146980861`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0693680343028545774007587745363568056279183967905750026880264114457070760\
025560113182010589495341983630787738092274`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0455122238665260966843414202991802957655099168758829612894041338801108370\
977071920937457190845525871733415596352523`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0328931951943560413263595656028689325390602787451414918742765329485330997\
441814069439726615090307987190774455203825`100., 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.4479850597038263794329617147891348835909175227\
184104561937381699144095642209873781815380295064387823381228841016282`95.1215\
8875409598, GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1822566422908470183425966706512196\
55078988296514340334518766263539608961562785352684869775316835609548063929515\
8658`92.51342049429694, GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1502695485288454028342049310\
39205844805903203715548240060796475537902948863434783352186032092549466091439\
1115193596`94.22573730115995, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL)}, 1] -> 0.127088217260735044352138620206034\
53743487697763792295957728606467775479919627593277554585043389244279373841850\
44479`95.58070756854657, GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1] -> 0.096444370245093\
14655852493008642188533478522574382352065045237088309042442793030956101446952\
33733630356862317204592`92.52333014217935, 
 GL[{Sqrt[1 - 4*VarGL]/(2 + VarGL), Sqrt[1 - 4*VarGL]/VarGL, 
    (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.0269576246743811133736470963558\
53435712059555747296310683324478968627329409998987779343347920720449250007912\
1894805`93.65630943381711, 
 GL[{Sqrt[1 - 4*VarGL]/(2 + VarGL), (1 + VarGL)^(-1), VarGL^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 0.0395539120900184394502641950976890175\
89755225585096790030995319481784707530235312845156434171182433441556704189127\
4`94.70531081676981, GL[{Sqrt[1 - 4*VarGL]/(2 + VarGL), (1 + VarGL)^(-1), 
    Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1)}, 1/4] -> 0.0441113558731282731794513\
27832093938890793495017322663826101233919748811535314109683392717152401410193\
8680309897378`93.08216087344078, 
 GL[{(1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0440353347996921360472308987293205026772643300484328109885829813\
905010237083111287113244634850298866515311245235082`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1)}, 
   1/2] -> 0.0301277594125375704891907618378303868791324106237488074850718992\
504574167012823982477089450630489547225713366345265`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0141071870554878715912454464780561496940756452542661263675965897\
201993270925865813077641946634305997700766018372608`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 
   1/2] -> 0.0086710042878568221750948468170446007034897995988218753360033014\
307133845003195014147751323686917747953848467261534`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2\
48452373121410736986614911408725735017803572482587923057115577331631478770334\
144586140784190640644370481652929787`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.2\
10960861057975984594957749652246302430870669928196872584875914080448606968491\
7552149273508312364079679145268550382`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0056890279833157620855426775373975369706887396094853701611755167\
350138546372133990117182148855690733966676949544065`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1)}, 
   1/2] -> 0.0041116493992945051657949457003586165673825348431426864842845666\
185666374680226758679965826886288498398846806900478`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.055126428404784558380619857527135472936463953283203255609144659228\
0135575049779244409829709019557516038503610834438`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.043357973305510702865341849721134961581230139815160237828874910016\
4281158502256351793335992630052455193272771259398`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0096676125708447774240134724879144961172909418803431219339495617\
198979438875319483556217138994628824762936920539154`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1)}, 
   1/2] -> 0.0075668616464901389607686815136996350656448204030805643217258351\
960476639111913766718800353966192050368927500611748`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00515521784055307058788839\
70345238648324119462514493578619505379160602087855281291212827124004347054318\
594114927801`100., GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.02780731608894\
39887345452091291457759632317291259844966245054452441671640221509701710096635\
958690319138954949115125`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.34955518312297922920173149829554773695579739194450\
9915671285122985304020249175096879308475923798696045848652600553`99.635545642\
51902, GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.02420242963440170198614952598456\
84364407308707932009302084030663366778055261780808920762367081053645675045735\
719144`100., GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.01273206898641326118086452\
54175814584332881742801298338959493405757463995872897984687477533678534990936\
569512109606`100., GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.11437659408953463188648319539411\
51219785804603334766252366203075084583237264724651896997682818328377647417749\
167267`100., GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1), VarGL^(-1)}, 1/2] -> -0.7158098570768138105099018335887509614\
32524005841994957300993615026739761209529676517571537369001407440797628083051`\
99.56839647831218, GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.10481323671148551372543726396709\
64440854159108340363440046860123631328880074105528905758776720024485692648036\
981615`100., GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00275707087107404492701990\
36220645692413204506193048010811366357647248860875615780176094410544204325829\
482624988864`100., GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.038203066047885125946869160067796006969005625768525534129480380827168141\
2823250447547122167140399987334562480565356`99.76222818263903, 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01513021595589228684173301883004075402437966\
99122743906767632427270817222852563495724210247138677719425681002048542`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.20022646078447819286160705741941823524109457452475\
03213057161563197338921961460855108586151121770133267310964960868`99.63857742\
89593, GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> 
  -0.337834520058089874205220718471255443725742197241083196135117554704275496\
6899710396697754257331078612762335845607464`96.46063861042595, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   3/4] -> 0.0139649648044471255693066947106842975267532866950559839277905987\
923807886361049273459004300448086241398000975076834`95.07041653702127, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.1\
42033001253091555432142005982911540747706836970835905403020891234175278686919\
2087727056389006688460254723663960434`96.1710420866261, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), VarGL^(-1)}, 3/4] -> 1.6304881\
00831117635164420341652527557057593581151222734417476713909792428218178036740\
5433720380415380922879851455835`96.59482358684086, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(3 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   3/4] -> 0.0031783827928108554984286008575174331626663406110282943455830451\
912449894683269217833173960266244646309272387922148`94.26044551443832, 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00471719339684619491382423886707151828635230\
96381106254348377208390770752424394632176410099315586894024160108779846`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0900713532201985513625393916253768430436270227056\
494120028669132600521016783804727782189467562747687531364253747118`99.7819939\
7445894, GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03241992258899907802079303284284629256604827\
77559938765749570500068407643376085552721683661890232874829659287420923`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 1.25736966230348180191334922156684023346239328787290\
19753006644364593885471804912510776306516099038500178153729193995`99.70963190\
8307, GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.00048663834335449143868427\
60714820725122194755018747044557864451006954137381054317010287668403226235459\
724647171918`94.3179582045572, 
 GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.1433232969586210549692327736606\
03296225480426676857395697332569326726518700725186491144406541589245843570602\
6570726`94.74403376955004, 
 GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.02776532061804918450583960472089\
53233842100121816782624075985480006251306583165046521499542689992960653153725\
004227`95.9924062767518, GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, 
    Sqrt[1 - 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> 
  -0.140207846427515380432713856944391951730283678975400640206490373501189929\
002851579735212030823563`80.565272620529, 
 GL[{(1 - VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/
     (2 + VarGL), (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> 
  -0.001686470931209847051321607006962963839536126873922727554926721538166993\
588396371817582991131423`78.50070955967519, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 1.9485140480\
61358888755163128346075549074239641656465298490897197951184776480219858199932\
4224802082473490308436931546`94.78540455021593, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 
  (0.594123076302187076084805405604843890797348973755906756512526475585806328\
507349826487278545358255`68.0003898147812 + 0``70.18718929222797*I) + 
   (0``68.6815696667864 + 0``70.63545414808667*I)*Log[del] + 
   (0``69.06542448558656 + 0``71.01559581745367*I)*S[1.`100., Infinity] + 
   (0``70.05259517126613 + 0``72.00291774103626*I)*S[1.`100., Infinity]^3, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3406521611\
89626387635116103975534264078688720024003803269936777515939339342887425647598\
3625263614709005586830067189`93.64960143893708, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 1.2160852454088460\
08792405701331270105462391954713487662885435496961867735828111780267665209298\
0418592567888368958746`95.04621352663756, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.3894584120428919794753522803227887159514750874\
036242620799269522249267289885918420680438566757894130831100772395649`92.7615\
6577783082, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1865969287\
36723243127387837795389129624396604690426092637479242047688822408136800370694\
6658290075680761127120104654`92.53239534453012, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.415\
49365759314238156758416894924327128891710834820032372800447164367493732553662\
27111809792361826635376659273204563`91.89300516532057, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.202235069794588469073356260265592637942926342221804410721675196821\
851709887955421928664038667500959336215587676779`92.55677361029214, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 
   1] -> 0.076819403231857009423511835456126774328749572174063359822431982733\
5909537152043976468888177036749215980711799813256`85.66803345720054, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.056452325103729763598331154782677449806394740167187260604687736083\
8130588494663771470021657333960826143898204186452`92.12671355434341, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.28\
76806463961184924571513530566799494326298793332721474404238547195983258438945\
913108578513268771292905947333225463`93.48143478961082, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.040333264179279407692858744692072210964655358261873548026641491825\
8552203073001080531107345028687732960456767949539`90.62171366053981, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 
   1] -> 0.016539455654622993267594746267101564154131755642659237103652587028\
170288071104473538476847668615503814933194488674`88.13182998952313, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.013270715328410747296658561212972865092740594758406173954468017244\
7006045881961052127367337363478320422164192766957`91.28394226197577, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), (2 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.08\
46130627074555708030694496929558906550758191687792897267107413378154807886471\
743220098987642556585532053129080784`91.7669168921185, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.10\
96548704037034609323789258873126013000107939974358737746604810699650583763185\
187519879093473818884595189027682059`92.13620722013995, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.04\
75216678932174148720809380145200194539179088344222806801718133748660900079319\
468675855385182143783672254030522932`90.51098503319176, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL), VarGL^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.04\
07536566499316833828339308328947753894441019595986606203554579801047416981550\
362138511404701823076540540108096012`91.72443188217234, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0987206662\
62695788451294842425394094724802749139934416209018798413941115474395988348969\
7530466237825129102337464071`92.30059675877922, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.0373868751\
17280655006283566695846217761959758531984839472854846060271278208911026660602\
393271378`84.5565782003425, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 1] -> 0.0604039422342471260397266642687708136036909058\
460304976468877796129325311309731994316899487416745627699638776246563`90.5435\
3058600319, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0273668759\
44520017099352583352361982564609733505343599284569199890890896262115766740786\
8597832154842336935950385281`92.7940760067597, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1373299597038120\
36908218431368717202789906292648780305833826300242027462524953860256362864056\
3583845550903547463316`93.55508953078446, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0415336772739395194327916092393954004521021569\
856560372766399019755859678543355904208792743295626629276772282449553`89.1910\
3135337923, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0137235877373383670845012871449979967590054643\
453547371009316052331890048616723782735193607902063556475246805406853`91.2326\
6566148855, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0194552677\
41902854017646114271281206366998263410188816764461651240767407539524229769926\
7021343916606082590247855417`91.7572954071567, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.078\
51239165143474166491065360692587564314800379101274793181794745768937401880862\
86848508648704705543351944888259979`91.80234870822669, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1505102633728637876590188708\
06618901767398848232257480736007849876710943424306237108195129419018979868051\
5164009519`93.79323943278261, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.0593613246065459677645987626\
01506014617450402667823805427840155190923981299349435278781180441519275358010\
7774636626`85.4329084740586, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1)}, 1] -> 0.10214377\
32515583712957261084061854087202274953525740280205382279847327308906076631076\
654570551011034178084859222299`92.07504844985453, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1)}, 1] -> 0.04314955\
33243167396332092205797095036884239583723846549833143852072226324139951073090\
923503818121585056005673241792`87.48219678289591, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0457421920718797626278458618\
24153423568797933743471557426177283689815351203618869852530129911777248287797\
0504070819`93.01493991300234, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0750252914013402843047245044073638166400611438\
768517464541649511158955360208358168074874909175374938062272198106615`92.1975\
8562983021, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1)}, 1] -> 0.0318159130321420187721936293932824836669334569\
19690871580458636646075416597756795658493085216489934849400453380854`89.72612\
422807171, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), VarGL^(-1), 
    (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0265884091520045343040312265428095664964819593\
04503111369080490112768755837973297553329760230422437808505084730258`91.48615\
065741735, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1586694994646652421492867180029898763286984297\
423900815990553956459304672887448180169916341490149209299851884663986`92.4983\
3125689132, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), (2 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0519327329804082229655395212036883183533547892\
024019936637593995286045098919774575287428915662664177209625897007435`91.5613\
983126354, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0639408461597318495337721589916059571496241483\
642226581762247923213632258031225263420184949578486695218382721610759`90.7501\
6289000172, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1)}, 1] -> 0.0284389562131567114977873875805012260646262274\
607369304150444010740038055595106215634375513616120069766232385131965`89.4730\
6542750114, GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0251126102964363001883253851070406733753613270\
857913214469970886110081086978048222179459246022542345805750234558263`91.5066\
2847252703, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> 
  -0.162793403840074791756187775272728861317902386155711667387190902821557613\
6472008960398811852554530777815937194769526`95.97198081567072, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.00690735\
45174780786189430575795840967014002405054147145351905650856286938523815049583\
852797394129157329752446564842`94.89848551745632, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.03077263266126\
20052431706243148030831104836674869418311264675010292647509692602592345468691\
692000442785527529274524`95.49073045617997, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> 
  -0.779858973428462528478811037231931943747876602066438549118707215166553858\
6090343928210270014418493964347502716198975`95.50189832376925, 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.9721197704469093059356551435534695325535133620\
330432612258056355348158654246388917750404123973125028558940701248969`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -0.923183373396940242574912394912593961314167212001584\
6427295066113577803515951543833063872914538397852638778616722867`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1696253470367737314427996629270540262793591154\
61072887562002872618150695611932960240780421684119049325949204852309`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.6036069596176954269510425661552461917798904994\
112993052031065176612718632573597862803128644442332853020062781057981`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1] -> 0.8400364744984374308751606811359199792855202842562841\
17344621565330564366619308957760061234224155445982847464319566`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0927484673416326442388836285948715452717902614\
492419099070454454050514530720455222785649974502335826288296338706794`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -0.223464231122792849896259606895469174509210098980421\
6400882847516325305607203636335472291710998767866117907001299615`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0253783192660192826018723513478671111647716846\
735346956158821015615539414169411821641916810720568228275019710117491`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0143754802030721373854711998767811143367775793\
601258646603544517890471649428778743039370493833955543926805168146474`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1861577517385124846056872401161472797669214867\
580967306841083756106923472605961723169321955476813501561022776340893`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -1.210215059947535363881421376220996351170175776863263\
9917634370734859677316167091178288529357896098489186794614120985`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.4879612315473601980812085231937703756568667364\
637463832856616344413282788892760654570886277697979928071054166869882`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 
   1] -> -0.70618570111559636296986686311307659953756140985836961329841844969\
60268877530118526993417440766128057079309848747384`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1192185265617070957336577741056746531823808292\
680964226465958561121650781683966711529315388485799258671229678003047`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0489363970499690633607427486408755712393461500\
314586184962990241770355138294845084686531209434727175920162084526101`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -0.122481727505342042521362547599351990024849744072817\
759359023670826416030709129837282740237952607813525247369287372`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0135312639895942431835513332785892858771675932\
563584617648814648291176465466736668079245669624190225154861675812777`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0675108829560327457565169532441674960335029457\
698784274094394542273247577905229062254807519721027793465345110147769`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1] -> 0.2236929368359313091370683604402304737519474142743086\
537543908388843986640477700809554541130614734810410865365102638`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0096015684431298325391319148181975632431433337\
039413845221603993778354680962000967322389402205492433477992365179587`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -0.039106122893700771580802080277916708753465501033630\
2203080325375473319424058779643281892387613267798149211355543491`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0031350096016808622479178397222457505105390368\
667347738649638094070583712179789937920553164978994362919554131855455`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0018273997498204026500860602972556026413109870\
719630216542355673033619384076308429625865495829994637586992162213737`100., 
 GL[{(2 - VarGL)^(-1), (3 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0073774800344404714512423339942164601337496063\
404649959929530501002092125067188983843359614774399929881427912862631`100., 
 GL[{(2 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0052839654410609248816406531068881822536686888\
838898781108238255355442851346632951571036814506863881683447709695074`100., 
 GL[{(3 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0866608528782016649562240500197877723764936192\
54821826849431674551402889377749743417713583987037964788134443319853`100., 
 GL[{(3 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0476984262467487710678717398663120731192319333\
392900766393971043222149439336439562503444263475838190304975091821518`100., 
 GL[{(3 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0253947091829171253794666349796616648369737993\
418269020894441122703304545981898757516827383572943659373987518235882`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.064807984696460620395710342903564635503567\
5574688695507483870423689877243616425927850026941598208335237262713416598`100.\
, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.025441998236457209308703498690662183183543\
3860842559525079969120475559297657213014369241705535859795313614473510638`100.\
, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.011057508010329479507191618098400200742390\
3901720651222675607782228151464469308166339009927678948869931729509952982`100.\
, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.006409136401714426630058591102408946958306\
9125187247040812650168468871432031637846620070082058062826426823085959201`100.\
, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00619000638652882712540889916506358806436354\
25830090687500780203056094718093814772578433803382530969999041214587378`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03571134705490016454923718166165123558837024\
92620044358462706686118278665010029749251410520747484919798768530720992`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.58778875640081520712715506163932803688689796034552\
16745918813034163429843484423038371409597851030697300544312907186`99.65350746\
263076, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.03132722914109312826535952256037717334502865\
61844909671008563133956528172787559052709210131122394317518921771890516`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01644378025931833557587232164420947962527160\
63985301840791825607308051219863988816688288133607195994055898551355489`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.16819982262104229955662138509485958454410709\
92016020940879978142470367230164216764579934996444649047244532792806877`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> -3.533585687747345887841499859853584888607688084361305597801300462\
5684698718740421224962984407194400357762142867092779`99.64362730710543, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.15562988760800733259688798874511782625002558\
16783826223731847705121322655485312981841335441214704641379663275719922`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.005138046439341990307781212314170569256051\
6515592425600158469148177121117230200000409716086327490022752913664706373`100.\
, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.002941852092150114761420001266069220501642\
317019323756047868651841898359105871251785353406114742188826977436441478`100.\
, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.001791791766481328006374288928510499466240\
7103110007563924441287322389697473516071619460090590002476238238550832256`100.\
, GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.001222214928280183323667297042308072205188\
2463001363799599433316897675618732400136853873043112172605357232282948431`100.\
, GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00351710102847509171590988173813878845182397\
21548112411113476703318487058446389147418973884063125160605134420518774`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0551552082651950621482300569193357843758251729993\
463643055893259613939579191061869496240882090166508430380043966579`99.7699180\
6688838, GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.02107304248314347883430300878519332288644059\
94552296649520002889284725563441142827907183553146170340797974808525933`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.39145324937025628821273020071157338170682894371456\
54508531072312896539839820690800799919638937323829191174479915812`99.66042286\
082433, GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.0369277551433699263313654864570341680570809195\
019128119741926779038035897862814845600431065571333363796203414665566`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1)}, 1] -> 0.3213520120787819770038193628806756194665631220\
089779548668750143443668768585157828262994724748000215930754493718128`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -1.133478915132813660797011017885976932089091291845604\
2272267557566566957352122402459777449471496504017667667385863156`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.4070719717833153489392559790505949309366941773\
48095240127950592760894876251540822990786728857375672501783157617021`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1886388102758291825766091770974101200804596699\
333204142895910393573541573814991559364646373955364631175330210977078`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.7115661975505724320969738060864026120925612044\
383392364922224964576860857450582651154252344636007989641029649727963`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1] -> 1.458840472725611155031402698256608488053611006909177802708725938102\
8132392534634654223628192431829391822841150800758`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.4879612315473601980812085231937703756568667364\
637463832856616344413282788892760654570886277697979928071054166869882`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1769201281652716721150658895744032118782462427\
530419562809724515650423431508930661424158842863181918907672159247707`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1025461824274308260809374576385431513329106002\
995952653002402695501942912506205545921121312929005222829169375347216`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0383512992492827579805872983844710225591736036\
020506451951944436552210067311550387226684233076785062341534714581075`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1067998135060546994308492688027019584458144495\
71042069423668284650931294599805750735184329465940770497551963188841`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -0.296099440837131078135378428826516267749615083363975\
3945832768088088748930978100344314511675086914185135279941792794`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0301722374967011670205142285715446137600032413\
574035672664259621102787954456121129430318251851615829334832490999247`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0171997368797894450734366078940209978235698941\
284318518416791894400192911722886119069288929469375485427394200424418`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.2288103976033537597687461489416887919325093427\
198821602294071026932253586152644580269160315010154720283709793740011`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1] -> -1.88075319030785238373143991005618280805014109431644279344325919830\
18228887206454462846825319292325419849478886935948`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1412234790256083444441105962579520762518285994\
8953438225264965280600300313860957858682588997290550827264640721257`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.711566197550572432096973806086402612092561204438339236492222496457\
6860857450582651154252344636007989641029649727963`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 1] -> 
  -4.147711020573479705325461945828136672228323678007651247896770711615214359\
1451259382401724262285333455184813658662264`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.603606959617695426951042566155246191779890499411299305203106517661\
2718632573597862803128644442332853020062781057981`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0930691178272066232748937335755035236046137044\
462368429394641517973081706995474083278497902771083550318222208255521`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0675108829560327457565169532441674960335029457\
698784274094394542273247577905229062254807519721027793465345110147769`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0822087430294718449244993970267291080968264249\
478809602535506370833937875683200006555457381239840364046618635301964`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0470696334744018361827200202571075280262770723\
091800967658984294703737456939400285656544978358750212316389830636485`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0176371399851191701508926312907440650897379720\
732885024399751246436658121110258048796329551697863726235963405839956`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1584066895201497199228050562549464887069440117\
909090322382261224688763153898070397753927881813691730194118262285631`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1] -> 1.198750627014323790061659984814785567714750984727267760010113830612\
7745757590254746339860585236528038334496413126903`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1243494554758328193922870226329018177319832497\
713600225497272425937754808191859207863619357465538298235697908585102`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0286686682637012481019886228561679914598513649\
7601210227910605971582351595762571459113614494400396198118168133161`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0195554388524829331786767526769291552830119408\
021820793590933070362809899718402189661968689794761685715716527174903`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0071379964452521426796589358414669680538530092\
405670468766805248145091555394874397950451685594917328255479751071143`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0116294583567224092015677342900642698608909679\
428220282816998339550391149440103443277808434179981289418121730993813`100., 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), (1 - VarGL)^(-1), VarGL^(-1)}, 3/4] -> 
  -0.230420286514968764035433743020763649432282580375833536517845927898829199\
4858490800573463794327588288871097713104022`96.05976488163093, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.008035074140\
77983756601358722638246635880289706570148643235783322057399037481137292922094\
5856445`81.40668515245258, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.092038477830425703\
13355777017412523302081737671775685287657372725938337529367118997501478307911\
01364291926199256508`94.67511575703092, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), VarGL^(-1), VarGL^(-1)}, 3/4] -> 1.563490170769267490209534\
43581336693615188248177977545150905116448532753957644982400699719806087885137\
52819455257435`96.99260668007638, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (3 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 3/4] -> 0.001892109176\
48471817472657336567144161233614687464287213791866879039741052790533551462451\
9378069`80.73180419749036, 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00657693064448669049990974829612773945186329\
62637006111858905107471937139915390467236985428745206003624102055760678`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.1584104554824311390120461904413391586217860622531\
507131346966452727143601871515800789238099936757719687669155775671`99.7950311\
253982, GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.05326163257115569866879260137402642761112729\
83042441092786437911626324760331626569615944680146371344788465249480281`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 4.3804801777882587278607747750320176319123540481156531754175634710\
605386031746971496004997914215739953488109550203806`99.74750233672331, 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0965511599894437344656455314289427640320103723\
436914152525630787528921454259587614177018405925170653871463971197591`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1] -> -0.51846387757168496316568274322851708402854045975095640598709633895\
19017948931407422800215532785666681898101707332784`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0573535718030493046099402068118188422391556844\
474516961708520266288002286251687996814002266938908855957154871769551`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0308330545519483631484342114979488029833442052\
170164781364434469108682365621172407028340258323757678319262589926553`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.228810397603353759768746148941688791932509342719882160229407102693\
2253586152644580269160315010154720283709793740011`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1] -> 
  6.2215665308602195579881929187422050083424855170114768718451560674228215387\
176889073602586393428000182777220487993397`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.186157751738512484605687240116147279766921486758096730684108375610\
6923472605961723169321955476813501561022776340893`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0363217321110884219438551196268502991233663164\
397891436359388740980751605874843332858551888958286622253767137324618`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0255350234386342115741956302286076676195767236\
479131731042646759878532942361579086694538243130752334687766054916736`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.096551159989443734465645531428942764032010372343691415252563078752\
8921454259587614177018405925170653871463971197591`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -4.147711020573479705325461945828136672228323678007651247896770711615214359\
1451259382401724262285333455184813658662264`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.074276054639867797966414312809081605467005837266591664479596853910\
0393393268244479066029343280189394064129359795712`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 
  1.0369277551433699263313654864570341680570809195019128119741926779038035897\
862814845600431065571333363796203414665566`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.9721197704469093059356551435534695325535133620330432612258056355348158654\
246388917750404123973125028558940701248969`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.059142607400864533051768275832118884300349388565596942362694864175\
7768017503739768025392971339062103993563699528281`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.048936397049969063360742748640875571239346150031458618496299024177\
0355138294845084686531209434727175920162084526101`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0241073421841245385211525016700248624096892429\
695256690600552255590495246792227724210415106146240420501812186850388`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0169915923261754364479337743641346687632755003\
739388026944146432389627382985238088848285248551438791204080728823051`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.106799813506054699430849268802701958445814449571042069423668284650\
931294599805750735184329465940770497551963188841`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1] -> 
  5.8327186226814558356139308613208171953210801721982595673548338132088951925\
478333506502424743838750171353644207493813`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.092748467341632644238883628594871545271790261449241909907045445405\
0514530720455222785649974502335826288296338706794`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0124442287844996487427161897624421576084945742\
810873561509048973722752403839252135029771368122859215895281798986164`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0096015684431298325391319148181975632431433337\
039413845221603993778354680962000967322389402205492433477992365179587`100., 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.00257277995780352940802579\
27920511427083831556342312106165922424779645156589199434797412285730164840682\
719011563864`90.41921623872481, 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), VarGL^(-1)}, 1/4] -> -1.1483894896301412535241726873426\
74460218675334902668334666701132439752365806950951650441146617667750493139410\
0427942`93.17712566313078, 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.20234454233877317999200512167057\
43084875369547897812299760161338767847120820955084504029336283059763113386691\
049881`93.768692438781, 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> -1.1308269391429305715794343851179\
10001549633917276596237056405349115322544763220172458715477464658537485245640\
000727`93.51892947937709, 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/(2 + VarGL), 
    (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.0095220246245902696419771528888\
13867010126551577418853023075952155453410153267740103947959980668224553287915\
1095352`93.26277791894762, 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0399848581375374969910455974613493486257945648\
093514566359447682866958807822579629105933928089349049107187478027503`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0228010591284866519385984095388993278383760494\
918575461619106961275702445881100117898894109923904656345135618072621`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0760266422130846319157049495756721730759826611\
390334060721637925182621045837685132503903276625707098302636499654056`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1] -> 0.579666259490532180593612542199170689873136734772195380225012201186\
5471518322325878144511877291366353107060573338742`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0595765414111505220360592746030077580431576996\
097055000266135739427017997062010680811007379063786865041526002046739`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0138339557597625551630771818939450933481372076\
293205068680683244023466690829432086085351948196519315138448564628684`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0094133341974174110379417309981609648757498086\
814973105200048027860888126464219917269583424235664609949679959159823`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0034374423415828098091877262964477099348176147\
633378486778635112681678728042807059352107973752340207825046148066739`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0308330545519483631484342114979488029833442052\
170164781364434469108682365621172407028340258323757678319262589926553`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1] -> -0.59087724756376776401491689180022415705254823900872496742651864801\
65709039626098133432979337229544672301699685730976`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0224957586216875171087245256597282482054381062\
92152680644643575817007214079197749602307034832406625082509738206631`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.188638810275829182576609177097410120080459669933320414289591039357\
3541573814991559364646373955364631175330210977078`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.169625347036773731442799662927054026279359115461072887562002872618\
150695611932960240780421684119049325949204852309`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0170424756141219913591887839998313505286310433\
072034368673003592790460661157788950774594626145376452015585708601465`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0135312639895942431835513332785892858771675932\
563584617648814648291176465466736668079245669624190225154861675812777`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0087734377821481916697466682555673817463951195\
683431363791670596180901974745305628081267331766515783969905163101531`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0059459097989450212703802319387577609233311681\
639415230497895402122922800725073858771988515224453113321050140438486`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0021728157081284664553029506291385561708586629\
154668768548556816267737305867457147632278668817435215200658038828714`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0301722374967011670205142285715446137600032413\
574035672664259621102787954456121129430318251851615829334832490999247`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0253783192660192826018723513478671111647716846\
735346956158821015615539414169411821641916810720568228275019710117491`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0041914400448554060938033646640688276713725833\
860093073791448875126698597151083677578351758358388389162764728770281`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0031350096016808622479178397222457505105390368\
667347738649638094070583712179789937920553164978994362919554131855455`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0016382927644682599327166207755818747515943961\
564053288150249758552201155478681816794722453394289023518485706674096`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.002499053633596093561940349841334334289112\
1603005844660397465480179184925488911226819120870505584315569199217376719`100.\
, GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.001425066195530415746162400596181207989898\
5030932410966351194185079731402867568757368680881870244041021570976129539`100.\
, GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.000864622234985159697692323868371568334258\
5754768325316792542702751466668176839505380334496762282457196153035289293`100.\
, GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.000588333387338588189871358187385060304734\
3630425935819075003001741305507904013744829348964014729038121854997447489`100.\
, GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1491229242511486675616365627879926189663201970\
86464299653511462532366984119058680173022761828391361776481816457308`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1348339081750629741809533422114362399815638424\
833952786683235460853127538228632685663406131119669593203896820433287`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0228242020826985043586000176645857160063999061\
265251375540730549155269628519332427061907008055756254970283483001711`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0193057850651129448946889846125300036989174896\
957243817214041340257525367603707733971446052509233017057436033575286`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.000548339861384261979359166765972961359149\
6949730214460236979412261306373421581601755079208235407236498119072693846`100.\
, GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.000371619362434063829398764496172360057708\
1980102463451906118462632682675045317116173249282201528319582565633777405`100.\
, GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.000261965002803462880862710291504301729460\
7864616255817111965554695418662321942729848646984897399274322672795548143`100.\
, GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.00347129723235151773930778803331\
97250730587435663711418665428147095803517229756904104824502605305951602925036\
001581`95.17346842372388, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), 
    VarGL^(-1), VarGL^(-1)}, 1/4] -> 1.96471441922101892484692847104164979518\
50385760561883144912756351864990085394690402366232520441622874607951364103065`\
93.55098564229812, GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, 
    VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/4] -> 0.14854184061444832304\
87385490798086495023945053989607703382695995488422379368430146726900878716408\
437729008885874733`96.78714498666979, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1), 
    (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> -0.8531957088173521911079371755157\
01782346228421201586593866732965292016735454856268405042133831866469058356075\
1483288`95.48871577565522, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1659119521\
86688456311794018334722904204469371769251688873133183401353073657175758799101\
4100425637431651927603340833`95.71085204706766, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2375793939934712\
62877348328313420679934856486001624714537530906465133749315700844194952955863\
1145683155891964693171`95.90700526107771, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.1771443902664762\
98546950351709634346964341157967700120878388852831082938893338183169740864861\
8837223861697849935082`95.85865920008301, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0905620289533597711042037339\
71087316947954868103955007621918562441208806427220482805365178037310828681723\
4626581003`95.54624904182347, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3610609905208563707672141582778755\
76134121889931807999705090712361968607199054181051712241694938183057695724893\
7707`96.32191618686892, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.3113120306938783007823714359980531\
16410908483816819258828895607142857096855446095178447873138230147612191773590\
4971`96.35152290918776, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0754819006706597\
41442289386291256790158589741588116526029151602395392541409545049806100392026\
2680470506463770732102`95.32027463672915, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.0610182014308854\
90729013954972704318530358898304456034359799856194120700354680133186511552245\
5308541878058291170723`95.37048605759014, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.176191\
75398123897540345224174925794732003761744430442213568552548812757575206854891\
88927400039437017774776427746083`95.60680555727367, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.153852\
77304960815065155837317275690414111126618703663681125961113747847237618379240\
089898078035131176269435678227`95.57968479827439, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.\
03438182002425376253250416068116309546201385845250331880031495494253116934764\
32972983396443486273992519498130708199`94.9069915448122, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.\
02815250912387790004205898176750135539053662644541908519350419676653518927065\
08112133701664160927080873228228630043`94.93575242583638, 
 GL[{(1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.3363996452420845991132427701897191690882141984\
032041881759956284940734460328433529159869992889298094489065585613754`100., 
 GL[{(1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1065232651423113973375852027480528552222545966\
084882185572875823252649520663253139231889360292742689576930498960563`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0440235967858018270595935343089115882226310574\
871594321240076067424415821640072615077489267215895993059987547160224`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0159214220162419479636478637338350375865001489\
059663416255831312195223809260775833921041435665160265880852072039717`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0040118134944973299586794656433229895844031220\
006329609985066862913751899306372511949844395533993125418335720125775`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0103481199468828010379196676081453681309044202\
603903068303961760834809296615295389150513590289820137738308858453876`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0051570720591993326469397102262103214407600301\
277139477519931962189985570397917505476265562563513770391821518301951`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0014031704145134877069227801041444163604220073\
099957429707713058464459320630162635121143341852821743049576600527811`100., 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3839758679196341391569336700863267\
42625812866700908137113458412216583749992744348102986307504580438117000925547\
4991`94.54500947163439, GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0873587473716814\
66463285394515705379023218029579852402106090356873659974246110205257650286765\
8041105513125464897176`93.54100371868616, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1250763507220041909117826623\
48993708242910357372559393487577532962125324099860078185937326344978729480192\
3289751108`93.64631700516507, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.0515677168108162650558773661\
43526607135114458601795617553559557850703374156595752374914736119643`79.07344\
417599023, GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1), VarGL^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0419358745255258438969472354\
61448052522544452837141811736187985040198307167060488520830276597393035207379\
6248742863`93.39646605457102, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0535647678132469134417607429\
78439959172568021115959653574238759060173986668723556253713203269849124621624\
0027287835`93.34406954440084, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1)}, 1] -> 0.0217034392257552623529868099\
81689424491868774079391014365521551917851714134681499716007561279788`84.32028\
645942516, GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0172750555284367507756428704\
81831033564408585754056824270101505436938415346676486165008093559477889412936\
3206099352`92.59195882682137, 
 GL[{(1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.006657704071394462333599075171753303451390\
9122880305136598304738953290595041453321201993085018296418098558156185035`100.\
, GL[{(1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.004052490323624884752599129105355786570756\
0347194992345718696312508550955422010694090210457736279109353707410927615`100.\
, GL[{(1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.002634130310392934854287876098149165360805\
0749319037081190000361160590695430142853488397944143271292599746851065742`100.\
, GL[{(1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.001891276994486535855216627353755094253047\
4587390342988345954053408852152856570436965526280892334714928210125256068`100.\
, GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.002751474799112614191224595894306974263914\
4410929474645077504754214025988852504538442343079200993499566249221697514`100.\
, GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.001603099432754618031657503167587458364285\
4125759484886337838461063163034538870470318413893562330022031429751098363`100.\
, GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.000689042574650870550645620221467436566389\
7091007417814918242849879532392755817158343045806379978045866156419596589`100.\
, GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.000646757496680175064869979225509085508181\
5262662743941768997610052175581038455961821907099393113758608644303653367`100.\
, GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.000447757588862286526927996869573959527602\
7630491758489669640948071229140901692491895476211266478975668947497703426`100.\
, GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.000322317003699958290433731889138145090047\
5018829821217344995747636874098149869844092266597660219610649488844893872`100.\
, GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.000245240458839159429459897589674574374569\
3859314351468226725095875220058906684143201017257352495856615548922124499`100.\
, GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.000822116330560836312488718537015967431482\
9120329625763982363138433992142489423808404623178593150750453012756970085`100.\
, GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.000589649174605774364228029858383939785794\
0387047638281793547151048846344053049329022051262414448361753020013597481`100.\
, GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.000439637628559386464488735217267348556477\
9965193514051389184587914810882305798643427371735507890645075641802564847`100.\
, GL[{(1 + 2*VarGL)^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), (1 + 2*VarGL)^(-1), 
    (1 + 2*VarGL)^(-1)}, 1/2] -> 0.000344633858884255615877487952758071155165\
0563274131001351420794705906107609451972522011801318025540728685328123608`100.\
}


==> anc/Const1.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> GL-constants expanding around x=1                                                         *)
(*                                                                                                 *)
(***************************************************************************************************)

{GL[{(1 - VarGL)^(-1)}, 1/2] -> 0.6931471805599453094172321214581765680755001\
343602552541206800094933936219696947156058633269964186875420014810205708`100.\
, GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL)}, 1] -> 
  -0.876396056972783108122497484965092829409918281147813463445640707398926692\
3871550799368828012046049585786959744958231`100.15051499783199, 
 GL[{(2 - VarGL)^(-1)}, 1] -> 0.693147180559945309417232121458176568075500134\
3602552541206800094933936219696947156058633269964186875420014810205708`100., 
 GL[{VarGL^(-1)}, 1/2] -> -0.693147180559945309417232121458176568075500134360\
2552541206800094933936219696947156058633269964186875420014810205707`99.612130\
74928777, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL]}, 1] -> 1.2283696986087568455447057\
51433399072660043639344880233288726238479244429069739313878116790182787090816\
9523203011513`100.15051499783199, GL[{(1 + VarGL)^(-1)}, 1/2] -> 0.4054651081\
08164381978013115464349136571990423462494197614014324144100671248914251267752\
4278173134012459685480453872`100., GL[{(1 + VarGL)^(-1)}, 1] -> 0.69314718055\
99453094172321214581765680755001343602552541206800094933936219696947156058633\
269964186875420014810205708`100., 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL)}, 1] -> 0.79622586856862868513\
12923454832702756231264581321906804476931610712439796721876134548687448657839\
018695706404968368`100.15051499783199, GL[{(1 + 2*VarGL)^(-1)}, 1] -> 0.54930\
61443340548456976226184612628523237452789113747258673471668187471466093044834\
368078774068660443939850145329789`100., 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL)}, 1] -> 0.604226015985289210\
22516955547964427645497184362393149561332477370031514126388260198823685793344\
78655059673968315964`100.15051499783199, 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.41123351671205660911810\
37916615062973047374753016996094338895573425018676008002184584072251549396763\
260010797405843`100., GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.2402\
26506959100712333551263163332485865276475797272793433432066811832691129917236\
0999741317219634954663577988306795`100., 
 GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), (1 - VarGL)^(-1)}, 
   1] -> -0.69886600312612499197503517818377987189781811827723515313090843305\
49730434982537932782656449296709285077488025475365`100.15051499783199, 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.822467033424113218236207583\
32301259460947495060339921886777911468500373520160043691681445030987935265200\
21594811686`100., GL[{VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.822467033424\
11321823620758332301259460947495060339921886777911468500373520160043691681445\
03098793526520021594811686`100., GL[{VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0\
.5822405264650125059026563201596801087441984748061264254343470478731710440716\
832008168403185879158571856443606504891`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 1.644934066848226436472415166646025\
18921894990120679843773555822937000747040320087383362890061975870530400431896\
23372`100., GL[{VarGL^(-1), VarGL^(-1)}, 1/2] -> 0.24022650695910071233355126\
31633324858652764757972727934334320668118326911299172360999741317219634954663\
577988306795`99.4105653727809, GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.4\
48414206923646202443064405915774320834269941349199128501746371316824372255720\
3123898651651866533106690289449647082`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.822467033424113218236207583323012\
59460947495060339921886777911468500373520160043691681445030987935265200215948\
11686`100., GL[{VarGL^(-1), (1 + 2*VarGL)^(-1)}, 1] -> 0.71837318344184047318\
14510119467916771249782178274360513336219624325078946386988987718689335775344\
450506665864141542`100., GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, 
   1] -> 1.529242296030858368739374205600180169547315089138933107611528241242\
2888366856174798192441334600999927136106096111441`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 - VarGL)}, 1] -> -0.7152190052136878078991168663259835043263685979702\
577196948216315918269059697728288979911523577391535034525824032379`100.150514\
99783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 + VarGL)^(-1)}, 1] -> 0.5516755\
31369870604187862390786027771936303293298708365418000331694968552613579333575\
0656606976351736514492971091328`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL)}, 
   1] -> 0.538374307244459187749468041209238853010847576900598863622163949210\
7414570856093722959081182247861162340100786860335`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL)}, 1] -> 0.428697495168225336556690592546634077051659502210\
9952465525905485933002810462206157207187680193689308942708427413636`100.15051\
499783199, GL[{(1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.58224052646501250\
59026563201596801087441984748061264254343470478731710440716832008168403185879\
158571856443606504893`100., GL[{(1 + VarGL)^(-1), (3 + VarGL)^(-1)}, 1] -> 0.\
09300582999985945403112298689739935986345633749638279938193244812285016217537\
57972222670835370636987103428276703666`100., 
 GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> -0.632449086210741067249771567419655859324838819\
4124741898236297557520947866055038312907668957147092223814305863743211`100.15\
051499783199, GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> -0.470494426835793890730393197939582\
90221015069802352598504698004193092971267786087262318909262388616831290153703\
74069`100.15051499783199, 
 GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> -0.327983183131348822776841193525846154883509685\
4584721544735474560149804831402392937950508037513989567043087584364109`100.15\
051499783199, GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 1.20\
20569031595942853997381615114499907649862923404988817922715553418382057863130\
901864558736093352581461991577952606`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.508215212804684\
85081213162697707402705995846970647949703876140678744110394437909149003165286\
19630872881655122481975`100., GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 1.202056903159594285399738161511449990764986292340498881792271555341\
8382057863130901864558736093352581461991577952606`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.901542677369695714049\
80362113358749307373971925537416134420366650637865433973481763984190520700144\
36096493683464456`100., GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.243070351670061577562704723967582217168157963006332304081408315301\
2077746720665898765032681438714490532089613738404`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.150257112894949\
28567496727018893124884562328654256236022403394441772977572328913627330698420\
11669072682748947244076`100., 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  1.6423742574876695280905337315116044521892284188922805279513155191998717221\
624687502509215643023494604243667067026383`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 - VarGL), (1 - VarGL)^(-1)}, 1] -> -0.3127940146604961438036553983803\
05090582929114623535949550508342472652985747862059367709930489811676029127726\
1146159`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.9524\
39832778831726646120073443152046021304837038076665711696602839389997138855887\
133240120644370699788619885166703`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.6272\
56759296775963455674000777669846724002772626229529341646167460446445377942640\
8605542168637755173568796265526479`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1)}, 1] -> 0.5291867632498767642187385574430248264040442325\
36835435459187100317109543376866017979362426006847032559509243083701`100.1505\
1499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 + VarGL)^(-1)}, 1] -> 0.2645897966725432440347998382090975316198278233\
128021017863792722441592795661510468171280558508345108408449283993793`100.150\
51499783199, GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.388\
89584616810632909974350804769310098851340865184045143385225266420399453734910\
6417790096641697693948201973073601`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.269576479531527\
80738735538911831217491706834759720140582894309854096688513031912134554854042\
14323006082384338990043`100., 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.5594646828308827038483186030658806724251589369\
536256880761531866577283691098888288727352111686882942718664338563618`100.150\
51499783199, GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.3761809001434000917849824978366741526192645578\
938445920716673455718628280200998100093313049655259495266803822174007`100.150\
51499783199, GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03026744658596055584307472605479854026257928\
16123222572869033407841906556447655066875201415864768201475710002446994`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.1205110376501502819567630473513215475165296424949952299402875970\
018296668051295929908357802521958188902853465381061`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1/2] -> 0.1009766158466973724452236087545650524951014443372707224887873443\
769752827831113159239631837457841975383541793818697`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01644659759717802066317978280143446626953013\
93725707459371382664742665498720907034719863307545153993595387227601912`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.011876183161309242975726791767471013407955\
2842303424364995721320458232548483156495383641527989023420301134887019361`100.\
, GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0346840171514272887003793872681784028139591983952875013440132057\
228535380012780056591005294747670991815393869046137`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + VarGL)^(-1)}, 
   1/2] -> 0.0276302373995458404660710254508646741742535657145558719815808630\
794328015616543818152897195796479111402482085035292`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0273265263691318260296237011835536007443298135801697900822682013\
684987135726286499804950374978893509160960138758813`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0183759836955724332464176737239149505116089328481752419966511077\
79896467939501097124723928769815146810053928502019`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.947032829497245917576503234473521914927907082928886044222604188513\
6055391635977407372959314489874275788669621695374`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.5685258800390969025940659513765290647275958153071825141078791506233888083\
683240666755611881157124500303413907002576`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0386704502833791096960538899516579844691637675213724877357982468\
795917755501277934224868555978515299051747682156615`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0\
.1761413391987685441889235949172820107090573201937312439543319255620040948332\
445148452978539401195466061244980940327`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0\
.1505185112094734969958819440938400019559638025139338668181488160954924552948\
673876087297649815697951976495540277911`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0227561119332630483421707101495901478827549584379414806447020669\
400554185488535960468728595422762935866707798176262`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0170795630832569568615998211281953788170153232588585489898813632\
11428417848322028812572396486219008301864595169573`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  1.0823232337111381915160036965411679027747509519187269076829762154441206161\
869688465569096359416999172329908139080427`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.4336923770489551966887339561578950634902780408404206154998613281989995328\
833607685831695588627706960275826420829634`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.811\
74242528335364363700277240587592708106321393904518076223216158309046214022663\
49176822269562749379247431104310321`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.568\
52588003909690259406595137652906472759581530718251410787915062338880836832406\
66755611881157124500303413907002576`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.1935553538130652468833583840057562758598132670373146308921552084771944947\
468367501009818440355489988399348858326319`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.1141234274160608451268036484779710226475755298067046170462589112359183526\
931553011432856887708520160452645595168495`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1)}, 1] -> 
  0.0425599458443118208271666590271036079487255428366090066891935028165307718\
197350347348740544272904760765578450719865`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0\
.0564287482219514863649817859122245987763025810170645054703863588807973083703\
46325231056778653722399080306407349043`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0\
.0463809400259937684624702926879014165575918208325011574544624720048280472644\
176793526346372957679754084457054412106`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0\
.0465485629958842885718533088367297834958197015528523148204426736749961931508\
561321234978331068971570849683396211559`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.270\
58080842778454787900092413529197569368773797968172692074405386103015404674221\
16392274089854249793082477034770107`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.172\
84527823898438610483003726509329727007102237725734933039629728872357195502875\
31518759035534592608824406967321873`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 1.082323233\
71113819151600369654116790277475095191872690768297621544412061618696884655690\
96359416999172329908139080427`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.947032829\
49724591757650323447352191492790708292888604422260418851360553916359774073729\
59314489874275788669621695374`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0\
.0331083438639951212064227408647496203303098418777095027285982543926384780830\
000601208361719368769168557283868712731`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.117\
87599965050932684101395083413761871521751317597506332224524185427110121013641\
32437017464827125951324149778063316`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.087\
78567156865530203659329499776193421502273206847111746208349874722205763010850\
76661570932971031215336698969307609`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0930971259917685771437066176734595669916394031057046296408853473499923863\
017122642469956662137943141699366792423117`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0546530527382636520592474023671072014886596271603395801645364027369974271\
452572999609900749957787018321920277517626`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.202\
93560632083841090925069310146898177026580348476129519055804039577261553505665\
8729420556739068734481185777607758`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.162\
65466739742008077556456517359110118706420833765992372676306983184357729821074\
92167200746375749810679698354847416`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0341591261665139137231996422563907576340306465177170979797627264228568356\
966440576251447929724380166037291903391459`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0237523663226184859514535835349420268159105684606848729991442640916465096\
966312990767283055978046840602269774038722`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1)}, 1] -> 
  0.0086372807706070509490141839286945074828418214241488126624811882332740377\
173542201761793275790524071182469647260031`100., 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.6904965187884442506448164903016976179453271167\
950506195458700699499249817173486160930476294511027278959804322543108`100.150\
51499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.0449962722511554077252708710183686952830176962\
390152842661174637344957714024859529021310502574180308612724010841578`100.150\
51499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.6998898723585288246322536643536576303730062183\
858342860141653364637408875059400612785653577224348622854830583114167`100.150\
51499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> -0.144844284898558027068361147053535408941797526\
2832478327747389556322642844999672604642697811601493912471586387055004`100.15\
051499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> -0.251390849928550436572191210458834868118522800\
9690091913960040492886827816437712576830342616338270417124627149291174`100.15\
051499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> -0.193939588148539149211281178010765298835320817\
2325926703609801145410187632681671163864826917055656254404255606134128`100.15\
051499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.3212863728137359376875438191132872977095892197\
558159658700821703653127464737439971263408355605968230609523494518296`100.150\
51499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.8135646975451354387526352440642064109876192723\
340559125128196972932485768472893606590523638736024511227844382177977`100.150\
51499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.6717060880033336896354879807631858765467982651\
737640355006520611300921475496146030739070123106756710603431805961413`100.150\
51499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3067158611778157327328394999\
34442469699602756270681764534527915666413257745848890735525690190164171660316\
0970902282`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.4022016578340412906934317123600358691060122199\
250535509220285752028128196510864642482909453344009713552881640720501`100.150\
51499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.2942614266410497141200436904355519\
66814544797480267889718011462139032650488729803415176855430564270915209361579\
0618`100.15051499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 + VarGL)^(-1), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2034317964684506589377129125774355\
66112013246582491015325200523637577379589002597017946131374556631825600945158\
8662`100.15051499783199, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 + VarGL)^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.1562043683364328045465111121893475\
59744650324147663879277297740969813088756324698181407366823238918504493236840\
7387`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2591607562871694126124515436848428\
68032569318082337435188700526792570306125713368786552556593200708085296159006\
1143`100.15051499783199, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.1931210885338078110502838205823832\
75859226822857693980436781787440494458043130708264539064722829054318111990638\
1555`100.15051499783199, GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1128574964439029727299635718244491975526051620\
341290109407727177615946167406926504621135573074447981606128146980861`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0693680343028545774007587745363568056279183967905750026880264114457070760\
025560113182010589495341983630787738092274`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0455122238665260966843414202991802957655099168758829612894041338801108370\
977071920937457190845525871733415596352523`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0328931951943560413263595656028689325390602787451414918742765329485330997\
441814069439726615090307987190774455203825`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2\
48452373121410736986614911408725735017803572482587923057115577331631478770334\
144586140784190640644370481652929787`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.2\
10960861057975984594957749652246302430870669928196872584875914080448606968491\
7552149273508312364079679145268550382`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.055126428404784558380619857527135472936463953283203255609144659228\
0135575049779244409829709019557516038503610834438`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.043357973305510702865341849721134961581230139815160237828874910016\
4281158502256351793335992630052455193272771259398`100., 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.3472762265904232099794122412443433720007030552\
571199494650592692176192047841903110949180448372307297136223819735798`100.150\
51499783199, GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL), VarGL^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.2906035611462707266278222631199669\
42439747407789317827098654952212520213355268755566323358005667972354840430050\
8925`100.15051499783199, GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL), 
    (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0823215135899708\
46918221489659648428721149731186948828457027567038221764532636879554126164389\
5965150680337635261046`100.15051499783199, 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL), (1 + VarGL)^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.0639968902712842753212671663958678\
68415514277585284824066093685935939264559850522019249619760172564810366843941\
4275`100.15051499783199, 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00515521784055307058788839\
70345238648324119462514493578619505379160602087855281291212827124004347054318\
594114927801`100., GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.02780731608894\
39887345452091291457759632317291259844966245054452441671640221509701710096635\
958690319138954949115125`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.02420242963440170198614952598456843644073087\
07932009302084030663366778055261780808920762367081053645675045735719144`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01273206898641326118086452541758145843328817\
42801298338959493405757463995872897984687477533678534990936569512109606`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.11437659408953463188648319539411512197858046\
03334766252366203075084583237264724651896997682818328377647417749167267`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.10481323671148551372543726396709644408541591\
08340363440046860123631328880074105528905758776720024485692648036981615`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.9721197704469093059356551435534695325535133620\
330432612258056355348158654246388917750404123973125028558940701248969`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.6036069596176954269510425661552461917798904994\
112993052031065176612718632573597862803128644442332853020062781057981`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1861577517385124846056872401161472797669214867\
580967306841083756106923472605961723169321955476813501561022776340893`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00619000638652882712540889916506358806436354\
25830090687500780203056094718093814772578433803382530969999041214587378`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03571134705490016454923718166165123558837024\
92620044358462706686118278665010029749251410520747484919798768530720993`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.03132722914109312826535952256037717334502865\
61844909671008563133956528172787559052709210131122394317518921771890516`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01644378025931833557587232164420947962527160\
63985301840791825607308051219863988816688288133607195994055898551355489`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.16819982262104229955662138509485958454410709\
92016020940879978142470367230164216764579934996444649047244532792806877`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.15562988760800733259688798874511782625002558\
16783826223731847705121322655485312981841335441214704641379663275719922`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.0369277551433699263313654864570341680570809195\
019128119741926779038035897862814845600431065571333363796203414665566`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.4070719717833153489392559790505949309366941773\
48095240127950592760894876251540822990786728857375672501783157617021`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.7115661975505724320969738060864026120925612044\
383392364922224964576860857450582651154252344636007989641029649727963`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.4879612315473601980812085231937703756568667364\
637463832856616344413282788892760654570886277697979928071054166869882`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1769201281652716721150658895744032118782462427\
530419562809724515650423431508930661424158842863181918907672159247707`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1025461824274308260809374576385431513329106002\
995952653002402695501942912506205545921121312929005222829169375347216`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0383512992492827579805872983844710225591736036\
020506451951944436552210067311550387226684233076785062341534714581075`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.2288103976033537597687461489416887919325093427\
198821602294071026932253586152644580269160315010154720283709793740011`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1412234790256083444441105962579520762518285994\
8953438225264965280600300313860957858682588997290550827264640721257`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.711566197550572432096973806086402612092561204438339236492222496457\
6860857450582651154252344636007989641029649727963`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.603606959617695426951042566155246191779890499411299305203106517661\
2718632573597862803128644442332853020062781057981`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0930691178272066232748937335755035236046137044\
462368429394641517973081706995474083278497902771083550318222208255521`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0675108829560327457565169532441674960335029457\
698784274094394542273247577905229062254807519721027793465345110147769`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0822087430294718449244993970267291080968264249\
478809602535506370833937875683200006555457381239840364046618635301964`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0470696334744018361827200202571075280262770723\
091800967658984294703737456939400285656544978358750212316389830636485`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0176371399851191701508926312907440650897379720\
732885024399751246436658121110258048796329551697863726235963405839956`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1584066895201497199228050562549464887069440117\
909090322382261224688763153898070397753927881813691730194118262285631`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1243494554758328193922870226329018177319832497\
713600225497272425937754808191859207863619357465538298235697908585102`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0286686682637012481019886228561679914598513649\
7601210227910605971582351595762571459113614494400396198118168133161`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0195554388524829331786767526769291552830119408\
021820793590933070362809899718402189661968689794761685715716527174903`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0071379964452521426796589358414669680538530092\
405670468766805248145091555394874397950451685594917328255479751071143`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0116294583567224092015677342900642698608909679\
428220282816998339550391149440103443277808434179981289418121730993813`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0965511599894437344656455314289427640320103723\
436914152525630787528921454259587614177018405925170653871463971197591`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0573535718030493046099402068118188422391556844\
474516961708520266288002286251687996814002266938908855957154871769551`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.228810397603353759768746148941688791932509342719882160229407102693\
2253586152644580269160315010154720283709793740011`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.186157751738512484605687240116147279766921486758096730684108375610\
6923472605961723169321955476813501561022776340893`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0363217321110884219438551196268502991233663164\
397891436359388740980751605874843332858551888958286622253767137324618`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0255350234386342115741956302286076676195767236\
479131731042646759878532942361579086694538243130752334687766054916736`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.096551159989443734465645531428942764032010372343691415252563078752\
8921454259587614177018405925170653871463971197591`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.074276054639867797966414312809081605467005837266591664479596853910\
0393393268244479066029343280189394064129359795712`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 
  1.0369277551433699263313654864570341680570809195019128119741926779038035897\
862814845600431065571333363796203414665566`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.9721197704469093059356551435534695325535133620330432612258056355348158654\
246388917750404123973125028558940701248969`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.059142607400864533051768275832118884300349388565596942362694864175\
7768017503739768025392971339062103993563699528281`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.048936397049969063360742748640875571239346150031458618496299024177\
0355138294845084686531209434727175920162084526101`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0241073421841245385211525016700248624096892429\
695256690600552255590495246792227724210415106146240420501812186850388`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0169915923261754364479337743641346687632755003\
739388026944146432389627382985238088848285248551438791204080728823051`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.106799813506054699430849268802701958445814449571042069423668284650\
931294599805750735184329465940770497551963188841`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.092748467341632644238883628594871545271790261449241909907045445405\
0514530720455222785649974502335826288296338706794`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0124442287844996487427161897624421576084945742\
810873561509048973722752403839252135029771368122859215895281798986164`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0096015684431298325391319148181975632431433337\
039413845221603993778354680962000967322389402205492433477992365179587`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0399848581375374969910455974613493486257945648\
093514566359447682866958807822579629105933928089349049107187478027503`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0228010591284866519385984095388993278383760494\
918575461619106961275702445881100117898894109923904656345135618072621`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0760266422130846319157049495756721730759826611\
390334060721637925182621045837685132503903276625707098302636499654056`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0595765414111505220360592746030077580431576996\
097055000266135739427017997062010680811007379063786865041526002046739`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0138339557597625551630771818939450933481372076\
293205068680683244023466690829432086085351948196519315138448564628684`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0094133341974174110379417309981609648757498086\
814973105200048027860888126464219917269583424235664609949679959159823`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0034374423415828098091877262964477099348176147\
633378486778635112681678728042807059352107973752340207825046148066739`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0308330545519483631484342114979488029833442052\
170164781364434469108682365621172407028340258323757678319262589926553`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0224957586216875171087245256597282482054381062\
92152680644643575817007214079197749602307034832406625082509738206631`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.188638810275829182576609177097410120080459669933320414289591039357\
3541573814991559364646373955364631175330210977078`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.169625347036773731442799662927054026279359115461072887562002872618\
150695611932960240780421684119049325949204852309`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0170424756141219913591887839998313505286310433\
072034368673003592790460661157788950774594626145376452015585708601465`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0135312639895942431835513332785892858771675932\
563584617648814648291176465466736668079245669624190225154861675812777`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0087734377821481916697466682555673817463951195\
683431363791670596180901974745305628081267331766515783969905163101531`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0059459097989450212703802319387577609233311681\
639415230497895402122922800725073858771988515224453113321050140438486`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0021728157081284664553029506291385561708586629\
154668768548556816267737305867457147632278668817435215200658038828714`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0301722374967011670205142285715446137600032413\
574035672664259621102787954456121129430318251851615829334832490999247`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0253783192660192826018723513478671111647716846\
735346956158821015615539414169411821641916810720568228275019710117491`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0041914400448554060938033646640688276713725833\
860093073791448875126698597151083677578351758358388389162764728770281`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0031350096016808622479178397222457505105390368\
667347738649638094070583712179789937920553164978994362919554131855455`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0016382927644682599327166207755818747515943961\
564053288150249758552201155478681816794722453394289023518485706674096`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1491229242511486675616365627879926189663201970\
86464299653511462532366984119058680173022761828391361776481816457308`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1348339081750629741809533422114362399815638424\
833952786683235460853127538228632685663406131119669593203896820433286`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0228242020826985043586000176645857160063999061\
265251375540730549155269628519332427061907008055756254970283483001711`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0193057850651129448946889846125300036989174896\
957243817214041340257525367603707733971446052509233017057436033575286`100., 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1659119521\
86688456311794018334722904204469371769251688873133183401353073657175758799101\
4100425637431651927603340834`95.71085204706766, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2375793939934712\
62877348328313420679934856486001624714537530906465133749315700844194952955863\
1145683155891964693275`95.90700526107771, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.1771443902664762\
98546950351709634346964341157967700120878388852831082938893338183169740864861\
8837223861697849935075`95.85865920008301, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0905620289533597711042037339\
71087316947954868103955007621918562441208806427220482805365178037310828681723\
4626581045`95.54624904182347, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3610609905208563707672141582778755\
76134121889931807999705090712361968607199054181051712241694938183057695724893\
7587`96.32191618686892, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.3113120306938783007823714359980531\
16410908483816819258828895607142857096855446095178447873138230147612191773590\
5015`96.35152290918776, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0754819006706597\
41442289386291256790158589741588116526029151602395392541409545049806100392026\
2680470506463770731986`95.32027463672915, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.0610182014308854\
90729013954972704318530358898304456034359799856194120700354680133186511552245\
5308541878058291170691`95.37048605759014, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.176191\
75398123897540345224174925794732003761744430442213568552548812757575206854891\
88927400039437017774776427746034`95.60680555727367, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.153852\
77304960815065155837317275690414111126618703663681125961113747847237618379240\
08989807803513117626943567822752`95.57968479827439, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.\
03438182002425376253250416068116309546201385845250331880031495494253116934764\
32972983396443486273992519498130708169`94.9069915448122, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.\
02815250912387790004205898176750135539053662644541908519350419676653518927065\
08112133701664160927080873228228630097`94.93575242583638, 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0440235967858018270595935343089115882226310574\
871594321240076067424415821640072615077489267215895993059987547160224`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0159214220162419479636478637338350375865001489\
059663416255831312195223809260775833921041435665160265880852072039717`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0040118134944973299586794656433229895844031220\
006329609985066862913751899306372511949844395533993125418335720125775`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0103481199468828010379196676081453681309044202\
603903068303961760834809296615295389150513590289820137738308858453876`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0051570720591993326469397102262103214407600301\
277139477519931962189985570397917505476265562563513770391821518301951`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0014031704145134877069227801041444163604220073\
099957429707713058464459320630162635121143341852821743049576600527811`100.}


==> anc/ConstSX.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> GL-constants{ polarized small x expansion: 1/x term                                       *)
(*                                                                                                 *)
(***************************************************************************************************)



{GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL)}, 1] -> 
  {1.509712304880372497822829510613815624610868050451730409219758153140714116\
05916625000480995851211759994455267238496025418596139880144067248166660175933\
80859093687223319600840311749054157069051626745131366632409095628833931909390\
37379562174209816974614189327948451040934948988110949775339069626126368739501\
81994421696943378408289960605385180701393015230499393130786017328761650549981\
97402478712122854800634645116652397141428796495924722490167647503152434617773\
99341718392564911906702960056097447705627503399028425701199208507078314012682\
77040184603758908042772080360854543948177382047487484266509748753948639869730\
96707639237126587237322777781158193907758983959859238229330829967805490593331\
50702319356146846534763851014188525737696646591740628238578744939787529522499\
63609818936626566998014821216833923837606810411797702575313488722292220283819\
87031310756139190985095684084102839263868790381161289448605239847991776968035\
64085945639764099995286749613492475085596499572511050790911336767158297881113\
5256737948303089104754999`1000.}, GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL)}, 1/4] -> 
  {0.186200635765782149405921742357844267715933751907259424430115064611876818\
87364611631587501178793983114377758551893347442920394750596559185020174796853\
69381283818565929952262620049061786245856633159867042339725507592003617930243\
62393514916571639960510813907675500213817431233082939420780389373804612176666\
22977105964292554981534049705585745861568273782130660263678929503391269354643\
46276304310019479041628134979617930050006105217129363089772051996364797892200\
64935281931631921772799164134381859036353673730827600566087585544561598597463\
43239312056243306530658743011237251453098505893407827763028550468724496455997\
48990720292653526641413442030944080065344404688910145659958332832828703539644\
44419510126664051845685576898340952296543011665034287264161354288020464108686\
14095165485968111682742258977036910484080938581117138138350343932200109919765\
14341712608702426794290094560141543224747209223710831110282123560074945793726\
96074195716875905249366441131934465121704236384937560892122757534714365203268\
6246169053918727384612517`1000.1505149978319 + 0``1019.6030768805449*I}, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 
  {-2.`1000.1505149978319 + 0``1019.5826795679432*I}, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1] -> {1.2229644040358260489030632592553\
38902514474890324109025028383506780743694113967347297694351725861087401761284\
13626425272570772372855231207476597840440078374666326502767317316549241284311\
32925693449087431786363866070165133529883754186950846654964758225586722209299\
07128733787524098124343093722099563638986908653178766312269429037746474139450\
88785428954985513858920715359274434456788466049694496099461052053303158489187\
53680152385887339810468775570905226868686306263288545194871939481194771938775\
11158797650435510578009127167638311250787360150425890496507113796916390234851\
40334175071183042944448521523542076596053553281335162640082565609604469395168\
52011610100829715599123402447516247681357385123036666353382415913335602546513\
33400712264865149833456758130480158417005318614308172978161109984612189761394\
11058205167557026390312381610821480846450970457068345663804563819503108150049\
31034392924287303693593994798796895227673925365108980427708275552272719362958\
537733358812066143852476657907762850822369658781443231163776649108`1000.}, 
 GL[{Sqrt[1 - 4*VarGL]/(2 + VarGL)}, 1/4] -> {0.07944154167983592825169636437\
45297042265004030807657623620400284801808659090841468175899809892560626260044\
43061712057201056560707274391671098012254905227885792182712485114305570921115\
87167502041337005034609349386571736142551804472479619546657420241857764885135\
90212859790999279623127174734448561312212911565024058325119250145559341385199\
04515353640871078814893193638450771622207444913320168915652085782005023411821\
62116878686948064107728795629657907960589517566429410992038096329764289823485\
37512182083144413140698395186605031612735735888380638396385794955240441780175\
12311407638778970607432578614824881409518143103347964632699455257022232945354\
39331982138426780957929020620772333821092428825514245991556941454503025431600\
24299436726443114259564826945599206464112549758382605874983002131606747496382\
44188527879341691467994616963178615100216542572830757106676397349141679611353\
18059266324477910514677321264710508827695277675560590730902643101183567710367\
57711694401696516160204947770618243347033606042944344825592716033052`1000.}, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1)}, 1] -> 
  {1.703477356282163846467726887910811097846576179938022068251069722785422255\
79577180094271679652842823564590188960005075582821981785327733873298512116161\
14787972720580164259579782736100259160982815115770262905695304671445768460054\
69594422777831124581460301096775233336263456667038796879601303696105489618887\
43934172383372935546228484506264725625202762642271501539905008341129074988840\
90994090749092073473972635753630030723837922619842397865065686113227183690256\
29209126399890924226533185436294304416983480177233846345250736213070498346801\
64314846006927203000719968538952050853758235317599357111248969897851839849934\
95870043311433889370292978425244664015053840941185804500562180621816302496339\
10443865507504712026798934289452826565659667030561353754408916951112924938353\
89197742719345800868913352612904641492855635806775241163599511604447114609157\
31774273538770546596808621290380080292689573989073954466984170938160653190776\
35004827906675544481834906000920433228696848373039891503024468685565827278109\
6364808116107620528040956`1000.}, 
 GL[{Sqrt[1 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1)}, 1/4] -> 
  {0.021156303568221782433298968956487381989308442589063709186702457834928690\
47074084161221387703726612365691360964056681189762295798764755661316984152643\
01549726337225881298025191756741106793175597566019794500019364014854518266016\
41361253201130201507291000530152733210179722718837894033833407569312857088337\
60396005716797674136584843505123558921100229600461527591954257187247846509066\
28224371165810869575055565335028367078351255789121462897674373187213569854254\
77373139176789451612439764702379358496324866430478758739161368949413153177148\
10077470550637493191092397683335100440940560145534306446541284017234045772406\
94770501876277100576885053937456766135448077351884539028685907814439413633218\
31051311540637436196322314396328671807464358004915192568858103520815242149431\
23901583467769131323619460914154014396630242896392106647382405570389208671806\
90851320632897568339974818405269998958338564314051861730382930461743174698953\
12971978227829892604451519957529481134395262608386902013414036481167765791325\
5109027239755479699969885`1000.1505149978319 + 0``1001.8250752078221*I}, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1] -> 
  {1.099046737240621724242297089070674927387884020188459310230913103889507747\
78835199902812878065560084425842950342975566480663464829598086022537140232655\
93601587053551257137229675739489600637118165789998885391845475360426325010841\
82741939468701222921357519277661685016937985894557996910844844978654361129878\
36600241052601173997731719433338221861310354038991903621760098194313144206517\
93845876726351210369262441327015979229438909079272196634335542207854837760645\
44034056343720836441636812466095546543097303536912068982203471192715683605808\
88227532904218698480932660786179622612604064426469853927602186016479542626743\
88455019574128481683997331165824853575728760165860469807003395437858319045611\
47106466593956668492103628143919946075050839149491604261559227763201140698685\
09416097315687626003618479558133419239934933550070698739512172541843532456646\
14927041998446580663115548126651562349618463613253786913427295442683213049613\
43451259883663141255424628788213667028573743030693291169279103215656658068617\
1581952917937186086539452`1000.1505149978319 + 0``1000.109498836533*I}, 
 GL[{VarGL^(-1), Sqrt[1 - 4*VarGL]/(1 - VarGL)}, 1/4] -> 
  {0.226010250566769244172437457553128725976775631837930388291560916033900503\
22260532312160069406741108238238318731819949899764750989089668983020152583519\
70181869159050784553438613222279295015992302657312152694669364082105883191129\
78780996474373863388379184701665736752141831306645385930209485841267805949683\
69191852299401966260782543727049990586698768655683670728106076698836678533499\
20857287022751979154099569328430334599592884574825538896777135243423865562182\
45398299359390386613566707845556870248665777175827375776469044347444318586226\
35247112017441268894456849997155307209474695504984131858284196045103427929712\
23968320836709869598834634023928397824007589018888139636259808176572618303880\
59817737319324480221652498448624972877906274465953655996884855837730221506724\
57862257012857445684656697781066656165813136775934777021868900475128996283576\
53383281104300979777641550875004672179127859956760307029812993734870347526250\
38094702990010067932090973251616685713843695731005598769580638315512718206434\
2374919951464727840734771`1000.1505149978319 + 0``1000.796386861058*I}, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/4] -> 
  {0.175910084084511180012294904166319860974449129921080630384955947232915519\
05377472531279294329737323948044626861624544803480167988373715222890820504503\
64125021801979171321350110219379783748753583002971111303516854226918637205648\
60698262487935265648881737834283028216367821412660413938054569400785462255049\
29068567659128982232911665882372523184189814026875048106670068625048388837014\
34035252494608390303117336073961958049579318887410876785151566379386106526136\
90743732130585697948931977846194861508239121963687717641636362577996023504474\
75923677221092809057359260720340929194884875203757515899680618900069940375307\
92662407399200982177320023078558391452837910196568321995958117381757042375012\
74061301915333971743099166094536522452636320900314718272822530144151627660396\
62652125342191832104147269471244181607820616594774125384560756235656999309837\
38936719771556744483662622078810912815108917708098597958696714862276317056418\
96671218304936795963241531580324618482631590051784132415253736950884089795178\
3402940134036944264720397`1000.1505149978319 + 0``1000.9052242616335*I}, 
 GL[{Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1] -> 
  {2.565717935783029099574149903216811358647763696490522013715013511249303803\
66115011448434496528554589891336535130486631516489718630679421614520150545480\
41591157741500757161858160989319693301906370226054642779339505655012328871535\
24046520159070569267960000057238923427627922018141310451010193692559594428347\
89915635552086080373786765159003845299457881063152627157995212049552466420905\
80566107854661055095237277114266935551960521986828249786975185562380214466013\
93305264077744275869654903461297012337494517199541287392879411504090177492132\
23740818663938435584316678407889519348140709538159718665760931237033850117872\
24116077613027360460576163535106960833300030348623028356895356657318265600125\
17014297943289846512179370074398605147249516177912158190609952423819448609975\
57094637759016960612189867937017930623888674304949614401647972759873622304850\
87441449886753317430404841518545099693848760478001986657548492257104911839520\
81619048998369360505227754012318764080296436815166001355641484882875156727149\
3300489906708525798868128`1000.}, 
 GL[{Sqrt[1 - 4*VarGL]/(1 + VarGL), VarGL^(-1)}, 1/4] -> 
  {-0.41382127037338106206876984851602517287654044908091789963823376353548502\
77398937980210910400660850276549860927629867237820407834215302958665669521851\
77138052647891315559988471733696310123974800824865161004441499399442156702496\
88394575626705080925022098162407565307813127377462480490610534701601153808653\
50884329809213995208779737229625493293272258227041973721492525833399772381227\
59620906044089581672699334368329833605909419416578955853109275219992456784018\
68691565221179307699409735185374861216966596573937457519767159480916772104573\
65829178672291663262055351658889461379784336869053340744932116658419726264004\
02997888676799864729606573071480680076198149313819381515896828648002848169782\
50881270156899668195204341214640172508721713438169074683490941929768734084003\
08167545813286235302344784460933760003030274488189529457714266646845007501472\
61388710802013585158329209916438593383493319728322406707893151585810581028013\
98906619707283173217707759155097707962987319619938159742016680732238484245094\
03617857450725093219099945`1000.1505149978319 + 0``1000.5337021882341*I}, 
 GL[{(-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> {1.828888754140730327273413736101508748765867112\
00742838771894909256231586131324074903540963299288364355519850828501604523846\
59556159923208869759978661924704477157096040941573600244382672253889224132997\
07213714541044319547365634548576482313143105072075173687932201093341029227783\
58589186974028946954885919390322026836549957058894897030498115355030817110749\
51675873468257756889274773277753562989344881438811292319895765773246811706986\
21097997168583380205396538084771650609475631516195233923169879381659612257492\
88997048142588267872794856080475122763645466277923414988357788044702504857111\
47015767827674692230272827445390120545899981022373550348549582371473755824660\
82930485027987839895680367602452671187600803866932073406659632828795355675402\
63051615013181240215564870760227035783218180628297783099444150663527243759102\
46437643048287044096688743386255249966017272077880864185069784266326600640274\
15887659064346310367311810991574137676799588483846018429003077571197715230303\
287618444815448137620485851800038494962705997760837`1000.}, 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (-1 + Sqrt[5 - 4*VarGL])/
     (1 - VarGL)}, 1] -> {0.6104638620200140911978476215133093951345638972360\
10015006140038912552053318458309900676613523408740809578205471376290021945634\
37666021400098200477192708091839958369675409756377989647177955525873994869177\
55167849639895784291298635424751706382607696228122070814962432037808830316049\
01383809159372943410569094469317057117822829804622367480424734837410869311921\
28176498401585576311219834865413534700464405518831691409710077993778924402331\
40134351868108642929876087958485531236236757325124673170327415273493709808836\
75364098723060592641316111681772281284438871487228784035501324208225305220625\
23182677856546476773146032437046007491248844571829516436819812325897487418247\
20323808534612923107994239727119094302100136516747389337229382550354189876950\
92895500433966394218375843681824918397888794653566919763590949251553294240782\
37712290499612278596487870946428417683772211579609658006593966159534569939425\
64425916454448287009752787954531535278749620069838263719577192803482226835948\
080663758841701117227134337321619182102858854254`1000.1505149978319 + 
    0``1000.3648550379701*I}, 
 GL[{(2 - VarGL)^(-1), (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 1] -> {0.322568889794512529033197502621886418651839206\
86167571354248784411371080933184567351454649867534650375558328060152931908434\
21185723099492870236847342414902906337218194038215883378725204354473231426748\
83035455023362089730080234750339751621079311222701806434432452419152231067498\
83415986908840651484047580960655244969675150101687192792437302055059201081853\
27447316364415694467350630656476127780849916142424671811091110539507277280420\
08278375115495014566435982710148980680946397684361045912198606875640785567304\
38771110273726565128323995265532888131748552934172746388908448794093322456459\
65975974566074458543709243509342398546289343305353614619589688115035236006997\
83412575467305407666239496334920151973454910226173943978442984238461579027949\
27967460261545950907242381704145338984248371337060926303959909864760250766688\
95562447774314410141634818061103125191753541496770738272401880836681385959176\
32379109458887798063379671964635163173689375806047301435357506805125371447463\
3054288688472777329486743376995950775031481107674217`1000.1505149978319 + 
    0``1000.6418925183565*I}, 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL)}, 
   1] -> {0.88899441831308759198750013135177886161494570526384423939913211868\
95066266237449377383471749158456827639400583948667512885796512709827549266847\
28605775856210946857752686633341299262830035109920104377774199933669743329022\
84259054922904279090680177888326678664217357783383447179838773571586591830998\
89310637839078117650883295620694968117999274798804587938355189649961910073422\
84409855682633336034761477776181837732235201360275725407748472655619467251808\
70691109165047245905268217724001506913112678483252489717574720912858949104067\
68358065817011215658297816078737179567470682562284247235128792500522265901943\
50197306640896781279837795007039630398395121643094773487345111056678670528267\
71032639983121742162457218108602810040244438614743261430860494604036174172437\
23562755662784292310171197061045233901443714011399868967420577110663061462196\
67603346581611770876835177263575132788258217596232997462799325032420479823687\
13212180261009446832384792732391416602246476726044745468111905029831014642961\
06091665304634965435468898484577`1000.}, 
 GL[{VarGL^(-1), (-1 + Sqrt[5 - 4*VarGL])/(1 - VarGL), (1 - VarGL)^(-1)}, 
   1] -> {0.53057056817227126999223091337628475811096003546454033222972332717\
67064745591159638660689254658768514851639474649964669282062509529700043829474\
42389946067995524207783015996467781414478168258162108457497145260892137856863\
07349762620536922379795598085599997388510030574087159553535654056717419507850\
78140827359696232102210035687900271146672998523884836033758861634835663051738\
45298184852529056453463153872822082278312135384683066906168227861086845061679\
07165150520013847032724998769196357437143694346991504838697015686848005876091\
33016405645633564525901255727754757926569549630515778062394535799619330442912\
40381818559767400457415713455853550434600147950043350189961631916402613593918\
25444298207934008365329183059071189716783757440036105505254944048103405769889\
16520553553734680254502910296513484390978569785754357714237045214898986235051\
24638813193663423007900604835991288324174746722775324702083782354470675393155\
61043044557296438248160718795088640872013936615063621423844024865649868341876\
72588290727849928660493227783039`1000.}, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/4] -> 
  {0.009742232494531124605857993572639539501015484439386981246724926681283782\
47768048062769578918647927979715919251271453139040806549738919618506420663793\
96803650653256841707155258426965161652516966761970085340198304704899442186098\
53140349343224865267238662424157347472336145902020218684960152805325371706990\
18138401537854121377758871216168677224530447114118263663228934879898346594402\
69373419746110162694893472927123518027016117079608754230961303313801027174201\
79429641225275378436630671713072793858222019110064469433725209136633191017471\
75310890859874153466888033647767494166793698389370519669683403174488214866633\
17068640779427302287616088222080121212669466465362097820070341592261229768855\
38321773573759489851310024570287477458144747306606189905074094448253588661266\
09599864132528474212778716087004568045551028034504751962163248354120331209598\
90301074470892310132871900889029622931635314437961386962030307835896000544711\
39209565039882981796551102979575754119192467216280078599920785077157569777644\
9077931427572711899461142`1000.1505149978319 + 0``1002.1618565082061*I}, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), VarGL^(-1)}, 1/4] -> 
  {-0.63446425361450238567100441529876452830619075202823395772192930715776713\
62463147497511006356356690933843133627022622811444488296368604829450489222295\
16707925417960628481920145074169046840046165230854643145815114141961788195806\
69551860880624344262878708042629780218200372586258829377436525348698332003586\
01343508193009619264454727055883042559898020280489468014198845204850704633294\
96434178799564369640151410008335099605689656216067484291351029683644044826529\
71218276206852153111277356316454073140848176606206540881895736978739706618558\
99571480424630790055788643217703782011376638767948996091869678596902779692673\
45304280264328241326265748695799128359343057275181766910395802260813295415559\
77523427263287907516596005081096279139553011998005941639481734938793211732628\
64540590566143640405833385236631772437597878165767775563213828775594241134277\
56000813514092449599384422253507854493576469232449562473717973158324056542312\
39752120361227795517127957777470717113099388925531155667961797856512988362205\
07241839039570392171886041`1000.1505149978319 + 0``1000.3481078393213*I}, 
 GL[{Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1)}, 1/4] -> 
  {0.171126023964312748466595375194663818214146331901816580696029119678376319\
65686384868945673531840385944572742397436723086116166602283587303196595379233\
11396108674187665649291650246527247255403062372851085430931258900045486416333\
32134831365104119137133523112458277618771990078901445388752170450994917495308\
86317981013499806044660020159528112579325297566347065016107516223690315349334\
47544809762897270593483580494432294197940641297556617301480385340670995746109\
11229673912225962469983759599792362347870467156041855235398810053504035051927\
27002208701735803477708853112273744689244449340443321010368695289637760847457\
68836768449355913174384141055152840982692497903931332251855035286073413515386\
42099979062954916666467466478246193903093207533046713754438266542267048171450\
29678055496614679978010013572948056126550392238586239759699604502553618691592\
97846322886530722158207666589992494745631688772236375110408491280529227668499\
42937319046030097250910976999912371476319335513602629462981667304751227252289\
9711280466811848719857959`1000.1505149978319 + 0``1000.9171989380005*I}, 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), Sqrt[1 - 4*VarGL]/VarGL}, 1/4] -> 
  {0.727710411519379647112364753214715971886449818681438287599807624229977645\
39306444196482639114600524431876600028077303882832549450216384866884417297672\
30791094101016782667524450835152348474411107366336620846874809104450742476431\
36094464599221005524431016939849528491704434043662985746606977795099878359351\
52514021776838620057402637812224030468720657046408242562721346800367044042270\
45088270926831176309396851654191155220060930575137063659071355615857975291267\
39293406612427514193913926176516643100199097866434100629557680489587813422092\
06124233881084069720762730276294550445148281962113444995767173384833921053099\
08975612541811283790901910220713951627731256588567201074370837301512616387216\
36110811128056602614714367256156434455139809464304752547874078498991184629349\
67096651831311429027546586269231685112621590205511404442156935145935550308407\
49380398758626154289650903343305271311307442755878938279814731427295189146930\
46338133115727346643231604626329556839692289876322010870492227971677605994611\
9495113799898587395535657`998.1734656724327 + 0``998.7038980660832*I}, 
 GL[{(1 + VarGL)^(-1), Sqrt[1 - 4*VarGL]/VarGL, VarGL^(-1)}, 1/4] -> 
  {0.954058314242661185041453248307904075624689846676523367258904619490873687\
89984373600214151241553332541187706806921849244913965537533683267652386235962\
46146012043881201904233266713385045896009585409401318548440687787190065960545\
26613042439433094935826637127547120922308548052768135851406230544610446002158\
95167627579645622150402151744625696197218180797072227205084998089220685253187\
18977818720624862494597494160330760570790506126711924970275998578750248217693\
77657395979929047225882540364884848441376439556330092421119141745791424881050\
95255089780001282675123952333221622300271451839799035528256218380808356641454\
00759139662959551702336540549905014660887911374831975816223421673938804232669\
28776748420179156549427491738815320985184411952421791379344196154977572957069\
36894285366621611083681219666638166387585877638507560540007927094561668613908\
36993611872935041734785257816359633740878177353421984570417099376153736095169\
33200583573419856745234731139418566418360530882703432096610631947267273498541\
5025412103404171981175393`997.8953464289207 + 0``998.335751071638*I}, 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 
  {0.585772998363456368836114741688870732801349673239898164717093596522389806\
56128806799496821305256753701571971271288800547664247628483170538861322789214\
19313212909345931645875808373760580118193627898539826025644838384284960818385\
40391320562357583805725394221709486441959542780939597642216893926730171665980\
01491642777322333630550185501746266806782827869364554212335647286721417266068\
71600556497358921493992307916223546774176253861615169757346281323355170077065\
23293147758077659074248436303237074831670838446829704542687993517939829366617\
28885929917358193885384520272751341659961372379962877252267565137758737088305\
00310813434756073661046181438324466472175143621944054808876765497193625457277\
27387432709011258708923592680544446702605221017378626876462861898608261108425\
35511325120817941353193094174991594263093865066666753946075295885884854728291\
00021801951144419541686517108741004184276188978249726427194856284180326807961\
68549532111121857820852885812383576142780997767375746908514653553591352929844\
2927341349298561274237065`1000.}, 
 GL[{Sqrt[1 - 4*VarGL]/(2 + VarGL), (1 + VarGL)^(-1), VarGL^(-1)}, 1/4] -> 
  {-0.02279696554260929378248916365563806493174795724954266903401809242431968\
35058148395707901040655671587537899235770243044524868907520536011911472360885\
43726642124950142121621388594814357590701563609943458081444053835838467243186\
49062542286339421272574088662270522802378606909535308409276242542264655034579\
82785448734250290800539394864333414308882584300005713238932821476104391734359\
40820822625771740327999518510562250706075952587541354790384820012991883267773\
82928514430339294353694675007136095099427185279774259762783897927725149906055\
43367067368854522126226622162141861157135236480581675800243363794109552378430\
51043905122411553817601608943997551227576640683134212397730846773577634333636\
18042343303157921887134217437356028468611478927601939900857132243518286102177\
46642417833678641963012724659308466809730834503530402590930223535591331542087\
74452660762829187659487230967478909183278410773554045363697672051767569311129\
47034839374062337946182592761026250188028560770404142410300104634712147291329\
69721240672202185420657744`1000.1505149978319 + 0``1019.0673607386829*I}, 
 H[2, 1, 1] -> {0.82246703342411321823620758332301259460947495060339921886777\
91146850037352016004369168144503098793526520021594811685953398143623435025038\
93967551473165433138415866654683881302547625503436070027398405779397445180411\
63888095992037822793848161781835485504847445104296600402581823943916942302222\
25920299125726253416938157113829396964794031602236098954238670455295104189144\
77463913194518988179167197102257956040904979672722438729398250440444704350555\
81735534658073092144399077431224179545917243786937141970413801437816071730050\
06788310491024360345200036913317801512011422314815162283048585975713860657975\
62783999309543596577197676205319022036071066982737529007936158291997381217457\
11216741814524435048325299311315170547983682764056858351634557493920171785808\
02888338166533626368447119208320444768113797700386397374063551260249189216615\
00858287240515143021748344239710836421679864099889690500423328039026889144297\
36393129658093322941460803290969296162076629032308906009423248888129924887803\
04692303025733842917362811598550918146`1000.}, 
 H[0, -1, -2, 1] -> {0.081023450556687192520901574655860739056052654335444101\
36046943843373592489068886329216775604795714968440298712461346693506869249330\
45817900501487391729205474745411496617041607349226763069889052871998108009082\
49738782217503407485222210410024143549399530542823986485051416319197600035574\
61151721565351566208926846483363811127217205381783870985752111388553712528422\
99272807408136181136824635149252368170250936286654233924260015510144848501099\
27734945034308183313726402440816609940164975952088521065083143942159550987479\
71742332210850052417167106301630395109804890691502319377895290996538713753636\
08818543214110088232218373211449807465725007311666792929217896122535633486295\
14784401894703468630803336624671254904105157737353942506657087103470759728647\
93196322711351821059371692935548410175550026459029184053103207093324984518298\
56838280924473537935084065666989728971321262452519572661263400845110178742658\
94164489968622585309580748908879715042528460683620023277264523111586273122392\
7017675332563787469696788564392570120790837`1000.}}


==> anc/Consth.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> GL-constants expanding around x=1/2                                                       *)
(*                                                                                                 *)
(***************************************************************************************************)

{GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL)}, 1] -> 
  -0.876396056972783108122497484965092829409918281147813463445640707398926692\
3871550799368828012046049585786959744958231`99.47552577657771, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 1/2] -> 0.940502839539455713977785452465\
16091985274894105824361928245652685256329943656524105761990262414430668756093\
50785996`100.37006152078523, GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL)}, 1/2] -> 1.36\
25685866674346193929831749100393347522395142984856328766164511573082676580101\
519167365984477222321497658261197519`100.47730332634727, 
 GL[{(2 - VarGL)^(-1)}, 1/2] -> 0.2876820724517809274392190059938274315035097\
108977610565066656853492929507207804643381108991791052862960329329751836`100.\
, GL[{(2 - VarGL)^(-1)}, 1] -> 0.69314718055994530941723212145817656807550013\
43602552541206800094933936219696947156058633269964186875420014810205708`100., 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL)}, 1/2] -> 0.570379299886277514663098016846\
83339683550691495158913905416631752124958089817446074112602562690548352645982\
12054027`100.25767973343616, GL[{Sqrt[3 - 4*VarGL]/VarGL}, 1/2] -> 
  -1.842287302247901698089012130019015040891883594674688098904844833528419608\
4986177098940591405766098850727174274374255`100.35028458297872, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL]}, 1] -> 1.2283696986087568455447057514333990\
72660043639344880233288726238479244429069739313878116790182787090816952320301\
1513`99.75761323230873, GL[{(1 + VarGL)^(-1)}, 1/2] -> 0.40546510810816438197\
80131154643491365719904234624941976140143241441006712489142512677524278173134\
012459685480453872`100., GL[{(1 + VarGL)^(-1)}, 1] -> 0.693147180559945309417\
23212145817656807550013436025525412068000949339362196969471560586332699641868\
75420014810205708`100., GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1/2] -> 0.8156338\
70078966438334513264717708008545639886623086604196620723403410037591319640054\
9196658793089507096217003319757`99.62507484849587, 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL)}, 1] -> 0.79622586856862868513\
12923454832702756231264581321906804476931610712439796721876134548687448657839\
018695706404968368`99.11052418649022, GL[{(1 + 2*VarGL)^(-1)}, 1] -> 0.549306\
14433405484569762261846126285232374527891137472586734716681874714660930448343\
6807877406866044393985014532979`100., 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL)}, 1] -> 0.604226015985289210\
22516955547964427645497184362393149561332477370031514126388260198823685793344\
78655059673968315963`99.31696146160955, 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.41123351671205660911810\
37916615062973047374753016996094338895573425018676008002184584072251549396763\
260010797405843`100., GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 
   1/2] -> 0.3551475980412447911843859281251468149530019214302037361365225607\
816360102082322921172192245610740551199469572540286`98.78873103197236, 
 GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL)}, 1/2] -> 0.492361507034\
60644276077122198867721194713623593731715805579183389157563101288481783463147\
19049400919150676527767821`99.07310531593427, 
 GL[{(1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.1658651265359215256836300\
34654796438806211543702273755297718438863187681820077048237058251658536226780\
3020683824316`100., GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 1] -> -0.698866003126124991975035178183779871897818118\
2772351531309084330549730434982537932782656449296709285077488025475364`98.370\
54274966275, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.\
29675929349415158918790858332969635321941774689872141482157106040867044196976\
25455892854686511680608965440982917302`98.21241134338554, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 1/2] -> 
  -1.555668497614520620685025621377239304893280760109580723056009585449097351\
2310238053806688301401168726326657378713605`99.8111566916185, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL}, 1/2] -> 
  -2.992215777259322886400896337778522252904111978213751591999239066970026246\
2626222305104170061505266983703611540714247`98.74720522581217, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.452099067133\
47535036954571772848772961718956981459241976029872697312093463835541669922173\
97148715211277119664536315`97.97147800875501, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1/2] -> 0\
.6553479045033698315426975581280089092531103333902954826423444820833657135406\
435134941937473401907595030674848625325`97.56349705427252, 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0930058299998594540311229\
86897399359863456337496382799381932448122850162175375797222267083537063698710\
3428276703665`100., GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.82246703\
34241132182362075833230125946094749506033992188677791146850037352016004369168\
144503098793526520021594811686`100., 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL)}, 1/2] -> 0.191201292840\
56995048636321501440420438970346597840081238963344073961213582424375515221204\
69528701390879215500378162`98.86613584898342, 
 GL[{(2 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.0650197000126585434761101\
68014421568969613612541369086060668560717036663450970375053091230607320968783\
5847672587401`100., GL[{Sqrt[3 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 
   1/2] -> 0.1164775489665303243487940260312436879728796824537710368537318589\
272574985199312427216157512978081176186752777202661`97.79844550762313, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.176095998741\
19935792627669444420245672813817811400642703022179058649309446788930345787337\
84508681246111599906276099`97.56249462387966, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL)}, 1/2] -> 0\
.3627089890000242399065355235938545897528409772451070947625930769772437767584\
605740999203994191263278448073712987654`98.10348762727006, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1/2] -> 0\
.2592220793385495268285069620472994803580797265412326299538219990426377862019\
910922637671843445319401683042161437413`97.15754783527531, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.82246703342411321823620758332\
30125946094749506033992188677791146850037352016004369168144503098793526520021\
594811686`100., GL[{VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.5822405264650125\
05902656320159680108744198474806126425434347047873171044071683200816840318587\
9158571856443606504891`100., GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 
   1/2] -> 0.9037616060791242403127311099223961367208610917806555720979159642\
587908990530289676741641369278747566161746823256021`99.6286978648705, 
 GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.4484142069236462024430644059157\
74320834269941349199128501746371316824372255720312389865165186653310669028944\
9647082`100., GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.82246703342411321823\
62075833230125946094749506033992188677791146850037352016004369168144503098793\
526520021594811686`100., GL[{VarGL^(-1), (1 + 2*VarGL)^(-1)}, 1] -> 0.7183731\
83441840473181451011946791677124978217827436051333621962432507894638698898771\
8689335775344450506665864141542`100., 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/2] -> 0.802948088232678121\
69422860518428770714992009415366352530223556697524652211552199443831369535898\
45118467971437340602`98.37947752792125, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 1/2] -> 1.25953\
93382476878455689095180943974728323323753168095437478839105679320982572536100\
253435356701816813665310401154721`98.54496771001075, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, VarGL^(-1)}, 1/2] -> 1.467092209863418025185856\
35299706989670085790272064190905525841942260046535241599176545661676550714077\
4147340483082725401280910679814944`110.10949541269437, 
 GL[{Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/2] -> 1.153478355139648035\
64417218967679711272255363234839684172117009062231829012502663338998280897564\
36203585859539983541`98.21533212406659, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, 1] -> 1.5292422960308583\
68739374205600180169547315089138933107611528241242288836685617479819244133460\
0999927136106096111441`98.7294026810496, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 - VarGL)}, 1] -> -0.7152190052136878078991168663259835043263685979702\
577196948216315918269059697728288979911523577391535034525824032379`98.2897874\
7985227, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 + VarGL)^(-1)}, 1] -> 0.55167553\
13698706041878623907860277719363032932987083654180003316949685526135793335750\
656606976351736514492971091328`98.07756755522438, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL)}, 
   1] -> 0.538374307244459187749468041209238853010847576900598863622163949210\
7414570856093722959081182247861162340100786860339`97.76190044021551, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL)}, 1] -> 0.428697495168225336556690592546634077051659502210\
9952465525905485933002810462206157207187680193689308942708427413638`98.179134\
34059483, GL[{(1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.582240526465012505\
90265632015968010874419847480612642543434704787317104407168320081684031858791\
58571856443606504893`100., GL[{(1 + VarGL)^(-1), (3 + VarGL)^(-1)}, 1] -> 0.0\
93005829999859454031122986897399359863456337496382799381932448122850162175375\
7972222670835370636987103428276703666`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.13478\
82397657639036936776945591560874585341737986007029144715492704834425651595606\
727742702107161503041192169495022`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.660688134898086403556063140220415458418215676697568963698590354732537657\
5966715376293487149148003257430813484849287`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.07512\
85564474746428374836350944656244228116432712811801120169722088648878616445681\
366534921005834536341374473622038`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.475337701091298673015464923075865181122046048364531541451512350129338748\
2876200949282815040136366421915242635777493`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.0416857\
44478969996634186748836849086196588710478670649328121972214892869431671905507\
6757616729831437570882506729851`100., 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL)}, 1/2] -> 0.1165829721867603206775831744375\
64365169924976074838068007258841352148045514827340360246779748259659755447880\
6875122`97.69621798877827, 
 GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL)}, 1/2] -> 0.2283486670992296300308465961137\
23678218591694775640831098494295903433978899898336358411075064272372554970612\
85179`97.64236099446872, GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1/2] -> 0.1744135741884149744372752942886\
39169259058981367594118700635960504023335612893843230314002976154261993971002\
6861774`96.67916650068682, 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0230180\
83151977972258992100081386247974415473120335834771948568520919209388571307376\
142033642624182508088439377401`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.25410760640\
23424254060658134885370135299792348532397485193807033937205519721895457450158\
264309815436440827561240988`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.1785163112192\
16696639568311025487737999371414059389068816678698629552605426357890300700396\
3525123490401282633907095`100., 
 GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> -0.632449086210741067249771567419655859324838819\
4124741898236297557520947866055038312907668957147092223814305863743211`97.747\
81678833108, GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> -0.470494426835793890730393197939582\
90221015069802352598504698004193092971267786087262318909262388616831290153703\
74067`97.5598836208796, 
 GL[{(-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> -0.327983183131348822776841193525846154883509685\
4584721544735474560149804831402392937950508037513989567043087584364113`97.240\
44717589054, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.6048869193892473368745074587750358690523220193255\
445127408823901731509287421528465312653424864626239446919228351629`98.0661382\
8357351, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.08912578907554248558123719897755492400927769\
29430211392366006370802563475055735656730114043649947996793653327982799`96.58\
022829542494, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 1/2] -> 
  -0.946510277626901860784478344150113652795688913877659227807728864798654588\
7498922995638273310942099245332594617497554`98.20423829831816, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0272230223547964455391949386374449263058417284266323350870270815\
372219322799309009333991456064329140569372201287309`96.78495239144084, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03758461529662791918185508566661686037804633\
5525254625081019399592276936644460961855782605076845570788629181398795`96.195\
58696580113, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.26595863719819132722939721320257821768412415\
00477169557946927023662517409423762603506680381736245691362699352474323`97.60\
354862758363, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 1.7371377683086968019331758448616935745185999945648554583628278491\
941446552111815164042941056336760615492440470701849`99.36316885478993, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1)}, 1/2] -> 0.40006246615042090172016501292537588047864549\
18557959165784433612674454345368995500420088907475971298845334965702402`96.74\
738899215221, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    VarGL^(-1)}, 1/2] -> 3.64316625801172275151798871349203745359968304761578\
23467183059040541411109698649565099708394647673667878596950923725114402097968\
1292232`109.97637258991551, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.1022328599832256383679680549738126044713349481042372183698819525\
687849660143072217526561684179419508697864710475939`96.97343294161966, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.20091849918329627072515070414967072856334755\
97071546984413153653398699773726149155445170949895199047558337931558442`96.05\
84506404506, GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.04250546543304968478606721314258863645829567\
90578287117994796389501563614169825434322536377025417188668377757632156`96.63\
286131749803, GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.0839675381166\
99847593423535026392076216626275602833639104195524151104685070065786460703776\
3973274618894075753934215`95.6804199327478, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.\
40388869076632696531461224549195255313863335258748050666234590062950501979861\
87215938528009774007393825075561361844`97.46430091569688, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1)}, 1/2] -> 0.83340099689867844034574097181135074365793919\
63677690393457975504377940591821599268240253258373331569964858982151876`96.30\
18964734865, GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0207243228440310934779491111112857029358340748751113534159081632\
225581350116991265048692732457272300352337905181435`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.188099681204486064857192805341630318648966258790755573759775350511556259\
3470941763473783738037955568207878422849301`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0.0156557\
14813340046776525273261185769363517148062938845283181041029980965915116426395\
015752465842238583281707727088`100., 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL)}, 1/2] -> 0.0856219236301814155799599061907\
46827486148204546540695383332789459854441430259420743137834914572412123046905\
9137774`97.2141689050533, 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL)}, 1/2] -> 0.0657628055838857187746046791709\
14609490983073223894869277655320272438486032330013553765934596257083081565425\
4203749`96.26222102552339, 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0086326\
63187507928953851696116963281484458385697495911340885662334455589292982903489\
7995181651899605874704954051958`100., 
 GL[{(2 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0832272637452\
09506244565268172273080618180942448177611682247495122224444961996242203290453\
5830263310150864101218957`100., 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0383313023726851077384513673345571335066010637362663306400990678\
214167235092952574166102560728663208970760621503642`96.54745091857647, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.07555269877343959609076306017259236588427943\
40693586328586255504562210875791353800892197379761284903088119867606132`95.63\
055254171658, GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01601030973390172065863101231247104526309058\
19125317210121212849467693523269731996386187213140225039622849813690116`96.20\
884120083089, GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.0317189498350\
01102482296563959120043546664239666933704006942300295626455046188793962852924\
3006603983497298069663732`95.25505876370863, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1)}, 1/2] -> 0.32697550439902068779580783605606233573715508\
02682655468097583760609553190775636603102153320847311280065125280476329`95.89\
465366454111, GL[{(3 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0053240271613445609333321591087374727567589433611983671355710761\
602279678854681854556238852589218345180472963251201`100., 
 GL[{Sqrt[3 - 4*VarGL]/(3 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0063777134979662763956338723930465236854782605319359367356822510\
58985120723585081695935975726861763395259214874998`96.15303700230662, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.19444792308\
40531645498717540238465504942567043259202257169261263321019972686745532088950\
483208488469741009865368005`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -1.772147608481020664137028091007624663373301213022825008069282542718264642\
3632104840786183824331013732909873811430801`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.12153517583\
50307887813523619837911085840789815031661520407041576506038873360332949382516\
340719357245266044806869202`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0947530042301\
27705721825006420309491486268872317794584825498637247087688289277298963881004\
8101294729532639597700701`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -1.478004766543042040759109589380241053871056676688779141460928927301148336\
1151386766247092906015331522960493678395489`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.508215212804684\
85081213162697707402705995846970647949703876140678744110394437909149003165286\
19630872881655122481975`100., 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL)}, 1/2] -> 0.210040220459443639511853994461649457540690935662\
4576899965956409948725156540405670317310397296710230533809304625226`98.022225\
17800998, GL[{VarGL^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0404\
05688619236399397737214865399584184701693472019420473762960423296334973128373\
7582073400866905832271454117493464`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.60102845157979714\
26998690807557249953824931461702494408961357776709191028931565450932279368046\
676290730995788976303`100., GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.5372131936080402009406232255949658266704024993403781706897619307\
183240809201383973304123599754396700481469746773709`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 1.202056903159594285399\
73816151144999076498629234049888179227155534183820578631309018645587360933525\
81461991577952606`100., GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1/2] -> 0.4725978446588968746186231931265476736649961609583811588208017271\
806097560412283668836298685192109157890629470817233`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.901542677369695714049\
80362113358749307373971925537416134420366650637865433973481763984190520700144\
36096493683464456`100., GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.243070351670061577562704723967582217168157963006332304081408315301\
2077746720665898765032681438714490532089613738404`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.150257112894949\
28567496727018893124884562328654256236022403394441772977572328913627330698420\
11669072682748947244076`100., 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.\
11848426435846217070496146463852333043158081786067690069908533922246535522269\
15725886403602002924132510888381141548`97.38431119333829, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -2.143294466819733868602006091490051289531703589521288925291952812656760133\
2546060322455947929004833102653942444559717`98.34079890706221, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 
   1/2] -> -3.498612597155008416598583435652895817846433273477851511770094065\
6233154098095575299962758884629578388640403162677399`98.37306742682213, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.07325496518987256335320305352009103818178682\
31147782496809352638763572381706865340730634413225384032206597283938507`96.35\
940153006146, GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1)}, 1/2] -> 1.17897690274841841461883102550269963990521223\
33086672972089409459667301181251698304677837208507557587289876896554493`97.11\
823531537416, GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/VarGL, 
    VarGL^(-1)}, 1/2] -> 0.15328846577628880793271757471357243458569519315999\
77898636628395411853844154270866274516229688247157161293609893936047709293740\
30358233`108.7007654761329, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  1.6423742574876695280905337315116044521892284188922805279513155191998717221\
624687502509215643023494604243667067026386`98.18988197235747, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 - VarGL), (1 - VarGL)^(-1)}, 1] -> -0.3127940146604961438036553983803\
05090582929114623535949550508342472652985747862059367709930489811676029127726\
1146161`97.47243631837267, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.9524\
39832778831726646120073443152046021304837038076665711696602839389997138855887\
1332401206443706997886198851667026`97.90508537614251, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.6272\
56759296775963455674000777669846724002772626229529341646167460446445377942640\
8605542168637755173568796265526483`97.5737215776843, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1)}, 1] -> 0.5291867632498767642187385574430248264040442325\
368354354591871003171095433768660179793624260068470325595092430837007`97.9517\
8197771666, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 + VarGL)^(-1)}, 1] -> 0.2645897966725432440347998382090975316198278233\
128021017863792722441592795661510468171280558508345108408449283993798`97.1967\
2325599686, GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.10\
37774859751582648903175338624931686320740351970710667787642166297763035484526\
371178718130229370820301378966253695`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.388895846168106\
32909974350804769310098851340865184045143385225266420399453734910641779009664\
1697693948201973073601`100., GL[{(1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 0.8808183545256646205718545100223017901379056443802628079282955032\
83820519328035691134972631961274213574415577828302`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.269576479531527\
80738735538911831217491706834759720140582894309854096688513031912134554854042\
14323006082384338990043`100., 
 GL[{Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.\
19901177498874616832679729171440252330259995941093955478144417798150858168896\
96619511972051656850493358269932692371`97.15554555164893, 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.5594646828308827038483186030658806724251589369\
536256880761531866577283691098888288727352111686882942718664338563618`97.1166\
9698398312, GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.3761809001434000917849824978366741526192645578\
938445920716673455718628280200998100093313049655259495266803822174011`96.8877\
117390369, GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03026744658596055584307472605479854026257928\
16123222572869033407841906556447655066875201415864768201475710002446994`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.271379255101117772011822162481556111277462641298010218377086084\
1816530343889736150158221139512236506727149592701273`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.1205110376501502819567630473513215475165296424949952299402875970\
018296668051295929908357802521958188902853465381061`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 0\
.7193373550966675844063149363978734986633507288582012738556205249419682989850\
370141475527418043837767251119597798416`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1/2] -> 0.1009766158466973724452236087545650524951014443372707224887873443\
769752827831113159239631837457841975383541793818697`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01644659759717802066317978280143446626953013\
93725707459371382664742665498720907034719863307545153993595387227601912`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - 2*VarGL)^(-1)}, 1/2] -> 0.011876183161309242975726791767471013407955\
2842303424364995721320458232548483156495383641527989023420301134887019361`100.\
, GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.126798583796524116125941672821066905360059255953742997104567345\
1601053836680768852135042776644387892151565745356168`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0041498640178477041240431464050535494991840848127135000618508820\
609497051709828737216966381495167726077523786239286`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0509167640642926345241703805359382150452287177013723969164668150\
168368483517978475572772557883039741544318493674354`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 0.6\
03379784029216697487520822959877968540629865423804030298933116185337787752889\
189217252371009051132784894943507452`100., 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1)}, 1/2] -> 
  -0.283437371033154922101393657034878339623093655523935299745748275256338209\
8681523147256806769745342716176880756683933`97.31729688985337, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.0077607831097\
49851293400800736951421526119665968086498594823358518207929329171061955873360\
217560791708219985009935`95.46288887926472, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/2] -> 0.1080842658499666350\
10242265351176034837470026916893857755785119466259787489239170493139163035716\
5081419155230280745`96.08592037726943, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/VarGL, VarGL^(-1)}, 1/2] -> 1.8842494160885867965627855\
26127483467429584727359932259255640054464087658617405169896680794586375186326\
130083049866233162252123386071162`109.25383456065002, 
 GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.0370693079797\
58158472013936483509191799639673891013519926731080691056877099700371545329323\
926629353950124555331611`95.31039792677701, 
 GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.0161004902958\
04101398779341975055727383360197806227007493394304177251917351308109225810554\
0639570320715170545004555`94.95006618771158, 
 GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/2] -> 0.2106323532949960755\
33797794916833133209642645909619286613743472302953583081210534345323740095686\
7309389737027191878`95.61107418016478, 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0038275957014962511690390971533693949188287844188997048375281597\
780248445722464451633129411706032513076429890523868`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.053674511034603330047118222451307397588137342364077696804147560\
2629003830780771065042080223618769383049564735167792`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0016586639421633730361150807902059852464853119438883050017199323\
957443482544189872140283248425868604413068553966373`100., 
 GL[{(1 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0010387495374391862120976943134991890168252721075947888490723803\
458633652618556428574978010138810895413528558086872`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0346840171514272887003793872681784028139591983952875013440132057\
228535380012780056591005294747670991815393869046137`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.706604024892107779987219885090476227626049216141239839418479250764867384\
5238411004165417366240536615904500452966239`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + VarGL)^(-1)}, 
   1/2] -> 0.0276302373995458404660710254508646741742535657145558719815808630\
794328015616543818152897195796479111402482085035292`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0273265263691318260296237011835536007443298135801697900822682013\
684987135726286499804950374978893509160960138758813`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0232750660867275641643804940292100670591304332218693742169366663\
969886368064482411262096341243811325783672943984192`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.642100787672328626447123942109503344973349695706207431655124025649367454\
2663633919390108756479427530983719805609703`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0\
.2168461885244775983443669780789475317451390204202103077499306640994997664416\
803842915847794313853480137913210414817`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.2\
02865795179889634385040795938247960719353235842060617788582536049178132350044\
8059946612912855531083897313421579136`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 
  -1.068188996496148182726529184579884741438770228981314152341171817904018569\
4280707132979443577285448993134739876261337`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0183759836955724332464176737239149505116089328481752419966511077\
79896467939501097124723928769815146810053928502019`100., 
 GL[{(1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0292617776613372935541494506365392799941070564850223826897999312\
517350376289396029466001294966386567022037794834667`100., 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.1513632197878770149626507156965581105374528622835\
085335370404615206796902638688494622138612822410017152691431081238`97.0672128\
1682788, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00474583908379681720831136\
40916267622789944040186274887011487097992070455435211934105172552824358669158\
58960096954`95.71438365908857, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> -0.2124773599087698254886181453982\
64322289834165043644301467164003435581060952792122645314919192142164017865804\
5635918`96.36012234772149, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00616371835262546999742794\
73398059794404959340084391129023678350815102712259700440387154880187815866526\
340730724165`94.89643718064251, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.08235509655278079986754614572267\
20114619049414997118974231335476390177720367849051944664767994198429433013089\
445694`95.76056485177565, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), VarGL^(-1)}, 1/2] -> 1.28075824844656438897063314416937392940\
70254860559053402233898806504378035015404592697250199193970204692942300585759`\
97.81910913297754, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(3 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0015713487381252211205636730112731626443583702265201391551033779\
748782417553937001029746491014644062023170352072604`94.30054153792292, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.02751115857490222238799582362374974430207805\
26620331635247211188703083458389342813165539851723758092657854156949101`96.44\
948336968548, GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> -0.8140407395519416613565691609054\
84665283170930553733787260265160797375716501585294537679379574042693871544312\
7962684`97.62281436749385, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.03794521191295135123220350\
00607492482198760231724947575314552751955296457802464570648423235337805258251\
094727861121`95.49557259976987, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> -1.2660289344832261794864085012831\
76237462594151622261483946830300230966947635473592854727279452730694846769403\
4396874`96.60745396798873, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01749121480356976623067108873712822672721156\
26058244071532294364640856981617315086547060764755558995747315392614391`95.90\
001941767005, GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00755670196685624978097154\
07228413218609924458961428284602001072602262239167314007022989250857991053126\
152104958142`95.57796676696266, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.03348403622328626865978933\
94995109629138316626863253501451129626706544546284869515174844428485418256307\
882717064536`94.69973372821207, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.01450477154318954700297169\
50594689993977216662824828673648711881006894998931632711377079100205838615250\
402383438795`94.36312273743107, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.18492876084934902043757893548308\
10123486037668820011514998488380598331010401248425437346115722777547149003987\
085112`95.34692129160386, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00697533797364955158376915896806473884376779\
43444443715790711717847144785638771725607774405753997930580743370430701`95.50\
5286894881, GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00302674359516515958632435\
70844938762173269860886497318652339955090128011585215687863063286747547628649\
265643218037`95.18353638575532, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.01341026098838233978672916\
08222305736080517695120897048433909120275675797759661030737293594019803433317\
943166621738`94.30238944879049, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(2 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00583477319115576177906541\
48782552062031480502126131445118491394239201855161850157198591045486223586648\
070536303252`93.96766164073246, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 + VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.10850877573495790227986542444358\
88758875794657429022294550716616477606001022741580226434711070160110071300741\
231511`95.11288401464441, 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0035124700822859894916271080086807667970224536865567877760953202\
252715094611926579090453384130766893219566337229004`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.947032829497245917576503234473521914927907082928886044222604188513\
6055391635977407372959314489874275788669621695374`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.047877056065838854758018042573733880017761739712214123898544514\
7665677692394596379332369449481745882728323887118256`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0015190244859952853270109625414332786333498168521897722544463822\
991563259649145571046390868385552737102827984001354`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0190478594751669861647653410527258774443552113700971994074766463\
118386773335733642029042543148387171664431433693893`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.5685258800390969025940659513765290647275958153071825141078791506233888083\
683240666755611881157124500303413907002576`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 0.2\
43170988802469408941927868761137179386002089222620912235058943457169575927786\
3398704827310099041385120742039882037`100., 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.0135891840158\
01918486153309426198195734707081752113803754422163111967880199854551301014476\
8056604391528272038883886`94.87094177009165, 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.0059158596461\
50103582597733267008914798175655807096491669221817822633519273446952748622058\
0974904557859998618174097`94.5122561340776, 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1/2] -> 0.0791227029555286493\
94196662204063177907189997737539701100481061948973100514717047582453180911453\
4589776077655372498`95.18467512689392, 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0014030088604930465392502432818115787306937323758489543907430422\
353505819191558524901075413561239536356280671453706`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.020357265127665714202160344701354017516287513490587359468456444\
5715237260546990168502163570874907881593579817456434`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0006094158869529288460075149733532972791394972759036111322289919\
573001143935764477006865685764216894617553566885812`100., 
 GL[{(2 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0003820155008810841935354641147424565057448406668931688022944100\
276353532133586310571635691758838981249288379045165`100., 
 GL[{(2 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0110770553462831490603130642050174325256126125253667221791624424\
128051480624806281839500980389178007462383271407737`100., 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.01229361905409173507622016\
92131562183526283025351513734761761705258104703408508461397795896529321041642\
804282983893`94.26340552101836, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00533843113371190708652648\
19448448972655639142635590043843164770117209039870440230587084642748142056049\
757787050144`93.92793443222263, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.06967766102204619918600272010717\
03553662349554938269562915893704918315428632803618514682479611729906095745028\
267343`94.92201433364528, 
 GL[{Sqrt[5 - 4*VarGL]/(2 - VarGL), Sqrt[5 - 4*VarGL]/(1 + VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.04138564350246727280829697535851\
08047975229353499900784186398224088382784657877159239822400466081223725169732\
91129`94.69335884413164, 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0386704502833791096960538899516579844691637675213724877357982468\
795917755501277934224868555978515299051747682156615`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.423779865294120073353545044062815727896704174103834212355416409745691219\
2243243538583585114603107973452970159456816`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0\
.1761413391987685441889235949172820107090573201937312439543319255620040948332\
445148452978539401195466061244980940327`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 2.65426\
55863928879329129974083934729841074731269926413658179314646943489948208434277\
217956033165379729615310664598376`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0\
.1505185112094734969958819440938400019559638025139338668181488160954924552948\
673876087297649815697951976495540277911`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0227561119332630483421707101495901478827549584379414806447020669\
400554185488535960468728595422762935866707798176262`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 
   1/2] -> 0.0170795630832569568615998211281953788170153232588585489898813632\
11428417848322028812572396486219008301864595169573`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0141342372149900087894745119612831613359807229374127553418043975\
401020467588981332589652782131550179195168262819089`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  1.0823232337111381915160036965411679027747509519187269076829762154441206161\
869688465569096359416999172329908139080427`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.235179793060825054674263065882990091072960984981544034545506986257828818\
5869821784122582891651471189803800322145188`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.4336923770489551966887339561578950634902780408404206154998613281989995328\
833607685831695588627706960275826420829634`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0061755226636313384495150611539291837889926185989375824493617251\
760537917800331221841315067477899936480692847389382`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0\
87985537010508960299940601102710859325924922175602653811151990723360219249781\
602582714513251466322853311008713434`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.811\
74242528335364363700277240587592708106321393904518076223216158309046214022663\
49176822269562749379247431104310321`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 2.4370424\
13922450145266629053991153671489047415960481210292190710941569454694752347403\
677915529922077079272714266554`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.568\
52588003909690259406595137652906472759581530718251410787915062338880836832406\
66755611881157124500303413907002576`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.1935553538130652468833583840057562758598132670373146308921552084771944947\
468367501009818440355489988399348858326319`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.1141234274160608451268036484779710226475755298067046170462589112359183526\
931553011432856887708520160452645595168495`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1)}, 1] -> 
  0.0425599458443118208271666590271036079487255428366090066891935028165307718\
197350347348740544272904760765578450719865`100., 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), VarGL^(-1)}, 1/2] -> -0.55398130692701176783349912315337508\
46328992538807907032111869092096690300471742132429904854419924018461449735028\
759`97.73759318176319, GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(2 - VarGL), (1 - VarGL)^(-1)}, 1/2] -> 0.0120677784231\
34136383029494271398862642529247762733947286765930726709280864904407899852108\
473026054941572680779375`95.62486337401785, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/VarGL, 
    (1 - VarGL)^(-1)}, 1/2] -> 0.19693863494383961446097409171677032384400997\
7257218120984690847309299970457851431990746122438395648150898167469271`96.336\
54275422539, GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/VarGL, VarGL^(-1)}, 1/2] -> 7.4188412155078043781856079\
17470376567496818167589746357186879252973722932982997686823280848182064215202\
464741194195684290599285994798363`109.32677740970904, 
 GL[{VarGL^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0015861044817552681879283739666718744993401734649125830603632583\
089470806443172731825626217600772057998985611842155`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0\
.0564287482219514863649817859122245987763025810170645054703863588807973083703\
46325231056778653722399080306407349043`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -2.040086027215553283996886809642531906109294364386874805011301624060071439\
6167544865319947671223292794485197317900607`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 + VarGL)^(-1)}, 1/2] -> 0\
.0463809400259937684624702926879014165575918208325011574544624720048280472644\
176793526346372957679754084457054412106`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0\
.0465485629958842885718533088367297834958197015528523148204426736749961931508\
561321234978331068971570849683396211559`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0\
40758239159309251920759217433609840339981730385916870246002568258586911127028\
9674632191535749173048950756251284695`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.270\
58080842778454787900092413529197569368773797968172692074405386103015404674221\
16392274089854249793082477034770107`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -1.924804995530715257518774317604767337592374044213634786824697707220737018\
5994792743132714451665367429763621961282672`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.172\
84527823898438610483003726509329727007102237725734933039629728872357195502875\
31518759035534592608824406967321873`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0.54116\
16168555690957580018482705839513873754759593634538414881077220603080934844232\
784548179708499586164954069540214`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.5174790\
61673899386330758161898862945622377475141379258244319347977008281581864976936\
4857778265609006477228649999936`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 1.082323233\
71113819151600369654116790277475095191872690768297621544412061618696884655690\
96359416999172329908139080427`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.947032829\
49724591757650323447352191492790708292888604422260418851360553916359774073729\
59314489874275788669621695374`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - 2*VarGL)^(-1)}, 1/2] -> 0\
.0331083438639951212064227408647496203303098418777095027285982543926384780830\
000601208361719368769168557283868712731`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.117\
87599965050932684101395083413761871521751317597506332224524185427110121013641\
32437017464827125951324149778063316`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 0.087\
78567156865530203659329499776193421502273206847111746208349874722205763010850\
76661570932971031215336698969307609`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0930971259917685771437066176734595669916394031057046296408853473499923863\
017122642469956662137943141699366792423117`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0546530527382636520592474023671072014886596271603395801645364027369974271\
452572999609900749957787018321920277517626`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0\
54720328985805321503307112448580434633072196642410565844375191256161934176483\
3761384171097943842194929489834073648`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.202\
93560632083841090925069310146898177026580348476129519055804039577261553505665\
8729420556739068734481185777607758`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 1/2] -> 2.2200243\
19219965008814226903327765061781798128442381172275084773978005689058587842330\
255265702896428645693609169004`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.162\
65466739742008077556456517359110118706420833765992372676306983184357729821074\
92167200746375749810679698354847416`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0341591261665139137231996422563907576340306465177170979797627264228568356\
966440576251447929724380166037291903391459`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0237523663226184859514535835349420268159105684606848729991442640916465096\
966312990767283055978046840602269774038722`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1)}, 1] -> 
  0.0086372807706070509490141839286945074828418214241488126624811882332740377\
173542201761793275790524071182469647260031`100., 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> -0.4421814704823960953733930314770\
80824351379789885757417844198386269073289222557836575400102421519752775443272\
856578`96.54293866822334, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00984724653459887255066673\
23753466831638851466951719768049565389274042448296570897825823726646047994904\
460174586184`94.87842090725586, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.15782769686309683124812260766140751539378887\
06981125434527444445398709006936829743414427347573744672993119187582009`95.94\
375122791287, GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), VarGL^(-1)}, 1/2] -> 6.17050916854424353670383711065152119311\
56042656399923248792398294909421821498771356627077543555856419618757979061993`\
98.09371359751887, 
 GL[{Sqrt[3 - 4*VarGL]/VarGL, Sqrt[3 - 4*VarGL]/(3 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00258456016181791418941391\
81221071763335141412020306962624682265456040073816785785391309222679442991948\
744709424122`94.29603564595682, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.6904965187884442506448164903016976179453271167\
950506195458700699499249817173486160930476294511027278959804322543102`97.4676\
1304164737, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.0449962722511554077252708710183686952830176962\
390152842661174637344957714024859529021310502574180308612724010841579`97.1842\
8592137508, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.6998898723585288246322536643536576303730062183\
85834286014165336463740887505940061278565357722434862285483058311418`96.97306\
620972479, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> -0.144844284898558027068361147053535408941797526\
2832478327747389556322642844999672604642697811601493912471586387055002`96.395\
14753027936, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> -0.251390849928550436572191210458834868118522800\
9690091913960040492886827816437712576830342616338270417124627149291179`96.543\
77070063791, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (-Sqrt[3] + Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 - VarGL), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> -0.193939588148539149211281178010765298835320817\
2325926703609801145410187632681671163864826917055656254404255606134119`96.408\
79365042238, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.3212863728137359376875438191132872977095892197\
558159658700821703653127464737439971263408355605968230609523494518296`96.6551\
5230640719, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.8135646975451354387526352440642064109876192723\
340559125128196972932485768472893606590523638736024511227844382177976`96.9581\
1832335507, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.6717060880033336896354879807631858765467982651\
737640355006520611300921475496146030739070123106756710603431805961413`96.8255\
0358528795, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3067158611778157327328394999\
34442469699602756270681764534527915666413257745848890735525690190164171660316\
0970902284`96.8078874096654, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.4022016578340412906934317123600358691060122199\
25053550922028575202812819651086464248290945334400971355288164072051`96.89078\
59447968, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.2942614266410497141200436904355519\
66814544797480267889718011462139032650488729803415176855430564270915209361579\
0602`96.73654641383271, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 + VarGL)^(-1), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2034317964684506589377129125774355\
66112013246582491015325200523637577379589002597017946131374556631825600945158\
8663`96.18662038293368, GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 + VarGL)^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.1562043683364328045465111121893475\
59744650324147663879277297740969813088756324698181407366823238918504493236840\
7373`96.10044571154545, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2591607562871694126124515436848428\
68032569318082337435188700526792570306125713368786552556593200708085296159006\
1141`95.98816277238696, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + VarGL), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.1931210885338078110502838205823832\
75859226822857693980436781787440494458043130708264539064722829054318111990638\
1547`96.10452502149295, GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1128574964439029727299635718244491975526051620\
341290109407727177615946167406926504621135573074447981606128146980861`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0693680343028545774007587745363568056279183967905750026880264114457070760\
025560113182010589495341983630787738092274`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.0455122238665260966843414202991802957655099168758829612894041338801108370\
977071920937457190845525871733415596352523`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.0328931951943560413263595656028689325390602787451414918742765329485330997\
441814069439726615090307987190774455203825`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2\
48452373121410736986614911408725735017803572482587923057115577331631478770334\
144586140784190640644370481652929787`100., 
 GL[{(1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.2\
10960861057975984594957749652246302430870669928196872584875914080448606968491\
7552149273508312364079679145268550382`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.055126428404784558380619857527135472936463953283203255609144659228\
0135575049779244409829709019557516038503610834438`100., 
 GL[{(1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.043357973305510702865341849721134961581230139815160237828874910016\
4281158502256351793335992630052455193272771259398`100., 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.3472762265904232099794122412443433720007030552\
571199494650592692176192047841903110949180448372307297136223819735801`96.5497\
1696335508, GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL), VarGL^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.2906035611462707266278222631199669\
42439747407789317827098654952212520213355268755566323358005667972354840430050\
892`96.43133091629292, GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL), 
    (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0823215135899708\
46918221489659648428721149731186948828457027567038221764532636879554126164389\
5965150680337635261052`95.92153979580588, 
 GL[{(Sqrt[4 - VarGL]*Sqrt[VarGL])/(1 + 2*VarGL), (1 + VarGL)^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.0639968902712842753212671663958678\
68415514277585284824066093685935939264559850522019249619760172564810366843941\
4267`95.86716359613418, GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00515521\
78405530705878883970345238648324119462514493578619505379160602087855281291212\
827124004347054318594114927801`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.02780731608894398873454520912914577596323172\
91259844966245054452441671640221509701710096635958690319138954949115125`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.34955518312297922920173149829554773695579739194450\
99156712851229853040202491750968793084759237986960458486526005531`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.02420242963440170198614952598456843644073087\
07932009302084030663366778055261780808920762367081053645675045735719144`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01273206898641326118086452541758145843328817\
42801298338959493405757463995872897984687477533678534990936569512109606`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.11437659408953463188648319539411512197858046\
03334766252366203075084583237264724651896997682818328377647417749167267`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> -0.7158098570768138105099018335887509614325240058419\
94957300993615026739761209529676517571537369001407440797628083051`100., 
 GL[{(1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.10481323671148551372543726396709644408541591\
08340363440046860123631328880074105528905758776720024485692648036981615`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00275707087107404492701990\
36220645692413204506193048010811366357647248860875615780176094410544204325829\
482624988864`100., GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.038203066047885125946869160067796006969005625768525534129480380827168141\
2823250447547122167140399987334562480565356`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01513021595589228684173301883004075402437966\
99122743906767632427270817222852563495724210247138677719425681002048542`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.20022646078447819286160705741941823524109457452475\
03213057161563197338921961460855108586151121770133267310964960869`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0242167901810044884914340246690154261241922306370\
83665443205102945059475569474688739177423788931262554388608063012`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00059031066047648761142955140043176721817299\
68795594833727888738559571750097624771359309337450400420485557050538875`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00897707986646329683343557187024811219174566\
73770204911945942830560415972164346066948552361835412312157792514906255`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.17923398046073090156089761567986838945425414104716\
98498509114805302748190106983834472640591993235939507106422811813`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00055276728112441992013969684815108388663662\
75846270056324789242311784563437218555098177091902422297746813263056237`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0106334808913114618087183886032123768057218280975\
626135579729730865808113954476075009492525488631189356230271766231`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00024562863965027566200310160471838986808475\
34302052491520239444018722751623374829462364828420345545655607250968068`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00015537703724526145287161808752039922171602\
3051522481830800592468613282042864789762038617206140281500138286354614`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00418078592750524551169858504532952100956267\
61127313776329664787533709518205015044875086934915126855179569535028382`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.1683593189063488745943828557183797255648403363840\
350675220615615131715286762288027166263199970866768144078399662463`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.04888837363087644124842058834278908245032404\
05243996097027700611679205659687486069715693810710278179869261774695238`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> -0.657534205226619719326011801853003663940754442061960116193606207\
0320801474732084781556550307816699557456884618991506`100., 
 GL[{(1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00570896840068513918064221604464219892804962\
44100657898422482064937927269575616196530993590671167014120337170692626`100., 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.046476297024265604307033200480771642321355670233563982823936468709606795\
2106000981275046473637694935752117655210106`95.64395553806945, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0010022757274787353066458997838539133981583914585988126481901831\
448549475408857119106453607044159425928818362197558`93.98735084982246, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0\
16662056950465114945300554960324151624297713458386863010671685557617966701780\
5464226001517164218070080277024630061`94.97344320253535, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(1 - VarGL), VarGL^(-1), VarGL^(-1)}, 1/2] -> 0.4210303\
51889638410821272851601965670027005916677658112849048772689616048425295586313\
0684851465775121356798362627341`97.01126915439262, 
 GL[{(1 - VarGL)^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    Sqrt[3 - 4*VarGL]/(3 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0002681886013226028384824570374835236574294569137767274882614314\
270182741343170177618675949235795459060219128801357`93.4110084430782, 
 GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0049206608477516836533911156846989808868954738181117879160393126\
496259104957801194610712706358588387432140361129479`93.76245191159943, 
 GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0021869600127309984982866282934797383670586727162944761986592385\
421283652880882788537014644263707524504049098032505`93.43163300574228, 
 GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0\
34700695427820191168733864978939619308969569092434632947981674477385707104914\
7360388875901343295944918598261561488`94.52688348217902, 
 GL[{(1 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0\
22474419344957745381737071297623512688492307038772462541237495376743325348495\
6644458234308942003975649459422319085`94.33422389598819, 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00051585086885555089917004860103684757098089\
75783207567371450375998618822803616388521182537083148314434995358685204`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0097583794392034022828307917290816314145452295285\
824676203893501929175878326313288211417128044083863453353698176129`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00022897352252652957982751793139242428411125\
33918417554664115956196423202493826210398586964674134752987131215346157`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00357938466946075685323949620299115381096257\
50551574897718751600225739697296082205946619467286595740870359021509441`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.07713708959600274534571758128463333503860912709070\
95567054192893928705999297534360937086241162350278509765570527055`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00021473371658995265487568059146948987902874\
60386168472858665702925835495962943951513805219010307240118113423115658`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0043027140237782422887448629349836433146637975446\
029796963104082071064771325872597480047852919951686086336546098634`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00009566462227140750582589761604670954203357\
19997385459034266940924686493019117714779921837206158175296618925352994`100., 
 GL[{(1 - VarGL)^(-1), (2 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00006057879767195954343392100868818362554232\
57604296502180616413769780057055012051579905510807336156422088894274618`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00471719339684619491382423886707151828635230\
96381106254348377208390770752424394632176410099315586894024160108779845`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0900713532201985513625393916253768430436270227056\
494120028669132600521016783804727782189467562747687531364253747118`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03241992258899907802079303284284629256604827\
77559938765749570500068407643376085552721683661890232874829659287420923`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 1.25736966230348180191334922156684023346239328787290\
19753006644364593885471804912510776306516099038500178153729193996`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00259049152678370652901713923599357252003194\
97770841246334533606242732738960729775739174231466651909369387039042643`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0651876215950087067749405195194616131240719389715\
63426754692199214840384479184468426575318244834186309084847083216`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00116487838119948255493070849537875828125970\
62084875283309703713457546532315658186811181386901497217137732885394316`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.02202353039232048705331885357602493360734292\
05489321887104816234040097284658971780366233339307658208375365172140676`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 1.1958047166863888076896742728982108626132999539662675391591302514\
297346699041784790491663695560002253004286118775731`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01040778815345923684361908481689145279022096\
82945118993054831798812903035879360900824108854590202604596222551288925`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.818933619332939436426545471138900276040128624640913994792183119\
9992528610495099004736065781491803519556571933118854`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.1977851218733276555107580138544866582180202841935479645739206533\
434014935242316100799575340272678506456778363085605`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 1.0351261013563319084257888689335880350196201077610562626385356612\
728240389229241423156979786765620797356044997759457`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01530301628846048438191525834233676867790300\
88618496407936746600362274008404761120991173607568273709530678102715051`100., 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 1.1172807983059253685228521096097605286516875712579289817763344819\
967372204498920154061504445616026701024243199241783`100., 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.036595152162678367693752830621193722091560446471482586737970249420433582\
2856201213986254156020488133201845042565926`94.94298643457037, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00082256\
44816293890831608711449239968207949924862357320367977476840294804156080316065\
545332418350479042919194123974`93.57154114993706, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00620505038780\
24140050218799295400020244716669268703531080077414006240507411131507638796880\
400458237853662764305306`94.40868731775439, 
 GL[{Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/(1 - VarGL), 
    VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.280570521658026045571105366438769611370889205421386435415660709852920315\
0424184892034144949077539378509400939574973`95.6519136374418, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00452365\
71119210250052439824618352301255281096469152328064347926161499684528732929724\
766204105750252807785649169189`93.36668074004987, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00200737\
69975264383470943717595552107419801581487127810172547920652459988069437068680\
977534549792752430539545517229`93.04842024569206, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00188223\
42801986110518826780955401398230394822054093791392980896263516619265636957213\
541096526900774088338110879076`92.9890725185389, 
 GL[{Sqrt[5 - 4*VarGL]/(1 - VarGL), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.00083831\
60506185694666329767402540099697910263669346377215805441197112686221706719714\
761279301103984624729332025687`92.67183080847815, 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00047970196637053545437632852074652369331373\
23690442668975018802445651160868867618539287135823810514244968452168533`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.9721197704469093059356551435534695325535133620\
330432612258056355348158654246388917750404123973125028558940701248969`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0089030693473882409184925314181083711658339587643\
756523160424392594238158753382928388587230820085225064655470891331`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00021266713090894593496058988214531343718745\
07701450696612802765549385585570400187519609227977305389700742300519743`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00328174105582149555558628984109662457804947\
09588488999664693776379058705248231386664396087804280445796238805346808`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.6036069596176954269510425661552461917798904994\
112993052031065176612718632573597862803128644442332853020062781057981`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.06829429115851228652316312400767988697084212985325\
98719326285451022865814892644744459548560223074619665520187471576`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00019929987766236535189365542140605383491487\
00096138215169973620692187664899796259174840021133553917900011538765237`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0039180337424543162454835556148683226025842649066\
79183293058377145702498525633405909016200345207695489756828718181`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00008868141990597658690158477747708766216029\
46326818103877107122997630994081732824018381842207535004954097392856075`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00153005165490514404617618516997008772749849\
35283751776384223155319497785049835515772610925106586229947992710358278`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1861577517385124846056872401161472797669214867\
580967306841083756106923472605961723169321955476813501561022776340893`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0634775712221283345791339563947333823994661770825\
55906912646723961828662871445123975921465305205924543566381500238`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01830518459150671859774723377810457706839891\
15601005502026733609644918409610671309224506880140758394483656108689003`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> -0.268413009060189460585749751456567085030257299710351138065386264\
672943392981979560599800418771803070829185893806804`100., 
 GL[{(2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00210032671986867487325346059670221146353461\
96301905084816497167560182092377849117849499747688985885914497590374052`100., 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0017759857110716120128028908917562447441470776373896461124171776\
445563621985086997624373121317471438548191425293634`93.31820297098116, 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0007904248140332830583106856551676029338678354680040447829934069\
395125695369559524720549208383973988698388626636124`92.98818460816446, 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0\
12733922789337858208375669925622457278546808727349540622585756842878461837223\
4698465216509245744521499419707021314`94.09017429348883, 
 GL[{(2 - VarGL)^(-1), Sqrt[5 - 4*VarGL]/(1 - VarGL), 
    Sqrt[5 - 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.0\
08299544830936326455779696487358362112551140181774099709049995408374338318881\
6493575448502493676434371000574341038`93.9003535268114, 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00018615268056635294734154221076202939178239\
78289433056360432366313735473752261159396945454258148017623287624328646`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0036016159713425650970678921692232189932694942114\
494492021055184557509818356838203690707264589431398063259874827251`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00008274479357541414622566748140717480512898\
16634236331849243385165562438057286525760148194503507204626518869060776`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00131339878176490382565140234679003821221145\
03338216188876510928092603361971770152804379898465966670095293322684573`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.02952250709613963123495559568604293396698096193883\
39231770482221270024283606311997641029644525419045153042079952293`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00007766203403853137539062404107650967034369\
18152662521309619301002141862917256570298689682346328181049544062966765`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0015916088940433306510097404423070968143304414249\
916893779089680571556266676681495404045915637858939307359325704382`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00003464681443089365155260081939877460873161\
17693059099673438853290199398573927652962672557361162218035232611601005`100., 
 GL[{(2 - VarGL)^(-1), (2 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00002195245659278886944899872969289238515153\
00868549676427197916170554627782484403959962112433757361852376790911227`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00619000638652882712540889916506358806436354\
25830090687500780203056094718093814772578433803382530969999041214587378`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.03571134705490016454923718166165123558837024\
92620044358462706686118278665010029749251410520747484919798768530720992`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.58778875640081520712715506163932803688689796034552\
16745918813034163429843484423038371409597851030697300544312907187`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.03132722914109312826535952256037717334502865\
61844909671008563133956528172787559052709210131122394317518921771890516`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01644378025931833557587232164420947962527160\
63985301840791825607308051219863988816688288133607195994055898551355489`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.16819982262104229955662138509485958454410709\
92016020940879978142470367230164216764579934996444649047244532792806877`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> -3.533585687747345887841499859853584888607688084361305597801300462\
568469871874042122496298440719440035776214286709278`100., 
 GL[{VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1/2] -> 0.15562988760800733259688798874511782625002558\
16783826223731847705121322655485312981841335441214704641379663275719922`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00351710102847509171590988173813878845182397\
21548112411113476703318487058446389147418973884063125160605134420518774`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0551552082651950621482300569193357843758251729993\
463643055893259613939579191061869496240882090166508430380043966579`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.02107304248314347883430300878519332288644059\
94552296649520002889284725563441142827907183553146170340797974808525933`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1/2] -> 0.39145324937025628821273020071157338170682894371456\
54508531072312896539839820690800799919638937323829191174479915812`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00180165378703801790557661752344613303746081\
17408565493356570166309795508633573422443451278805712566440158416906108`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 1.0369277551433699263313654864570341680570809195\
019128119741926779038035897862814845600431065571333363796203414665566`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0370309395625495646201713293160818479145727515674\
270348468430716083414198045193474894720211845425057761534167514777`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.4070719717833153489392559790505949309366941773\
48095240127950592760894876251540822990786728857375672501783157617021`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00080299130005427192214612132478695895902263\
48101650888446873414637055605789996975849183981956921884773833144420846`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.01326622979787512352051893975537324846248698\
04297794305563240090984539729825275816772811283906161553197673063355781`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.7115661975505724320969738060864026120925612044\
383392364922224964576860857450582651154252344636007989641029649727963`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 0.3585669028867500789516305529967856039607172449377387176882454284\
209322781908320008210634841170977189119865094730574`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.4879612315473601980812085231937703756568667364\
637463832856616344413282788892760654570886277697979928071054166869882`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1769201281652716721150658895744032118782462427\
530419562809724515650423431508930661424158842863181918907672159247707`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1025461824274308260809374576385431513329106002\
995952653002402695501942912506205545921121312929005222829169375347216`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0383512992492827579805872983844710225591736036\
020506451951944436552210067311550387226684233076785062341534714581075`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00075484257073603967769208257683906398259142\
22101447465782493178725179764666262953196510577246577427585748706585481`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.0164659579827877300528060649998553556138676035666\
144482028844812031131978519922227626332690794028619187069313765675`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00033767710090400845625308089879489308842927\
50231758580789021257682049281519452193812376860343440636483340396439924`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (3 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00021420609048315125665444077002723541719010\
39958857369845933589743163005700078321853669038580303771865793245296735`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00621546846040813542393490851101401435706588\
02768923102669511766686883235081931685283605569730069007055738008928941`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.2288103976033537597687461489416887919325093427\
198821602294071026932253586152644580269160315010154720283709793740011`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.308671844096504066840929706618963429375861028488442288890868364\
8089495198644077929013396402605638412800939802465182`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1412234790256083444441105962579520762518285994\
8953438225264965280600300313860957858682588997290550827264640721257`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0849623997519646266568732296800542972976348338735148943434330544\
666169128975484980891501090765148222879903019753038`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.711566197550572432096973806086402612092561204438339236492222496457\
6860857450582651154252344636007989641029649727963`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> -3.400092214198865221825018687642142056988163160439206327107798015\
8010191631241798016069991785769961314414903301797296`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.603606959617695426951042566155246191779890499411299305203106517661\
2718632573597862803128644442332853020062781057981`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0930691178272066232748937335755035236046137044\
462368429394641517973081706995474083278497902771083550318222208255521`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0675108829560327457565169532441674960335029457\
698784274094394542273247577905229062254807519721027793465345110147769`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0822087430294718449244993970267291080968264249\
478809602535506370833937875683200006555457381239840364046618635301964`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0470696334744018361827200202571075280262770723\
091800967658984294703737456939400285656544978358750212316389830636485`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0176371399851191701508926312907440650897379720\
732885024399751246436658121110258048796329551697863726235963405839956`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1584066895201497199228050562549464887069440117\
909090322382261224688763153898070397753927881813691730194118262285631`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1243494554758328193922870226329018177319832497\
713600225497272425937754808191859207863619357465538298235697908585102`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0286686682637012481019886228561679914598513649\
7601210227910605971582351595762571459113614494400396198118168133161`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0195554388524829331786767526769291552830119408\
021820793590933070362809899718402189661968689794761685715716527174903`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0071379964452521426796589358414669680538530092\
405670468766805248145091555394874397950451685594917328255479751071143`100., 
 GL[{VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0116294583567224092015677342900642698608909679\
428220282816998339550391149440103443277808434179981289418121730993813`100., 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), (1 - VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.074427196720418329551160440014979634854012098477132315939921153432724277\
2055917950647360808559984525504759510969343`95.84633141072209, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.001412072103\
69109480841088955374452936736328064970437597410242889194339092610576320836436\
45908816181805254535617178`94.11191913048836, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.025730876264130412\
93803982586403650851902342731219016320337482905833639270724739269452738414014\
88860471637947814029`95.15185650157632, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (1 - VarGL), VarGL^(-1), VarGL^(-1)}, 1/2] -> 0.885293452230106528879977\
25471803729249863465729760331526726744874273353923120184386954152468138610445\
21760073517974`97.41143045464023, 
 GL[{VarGL^(-1), Sqrt[3 - 4*VarGL]/(1 - VarGL), Sqrt[3 - 4*VarGL]/
     (3 - VarGL), (2 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1/2] -> 0.000383133735\
17172672961941786133082483238835899327545160303075236009652916151455136773200\
34052793054665463060000589`93.54154536005363, 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00657693064448669049990974829612773945186329\
62637006111858905107471937139915390467236985428745206003624102055760678`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), (1 - VarGL)^(-1), 
    VarGL^(-1)}, 1/2] -> -0.1584104554824311390120461904413391586217860622531\
507131346966452727143601871515800789238099936757719687669155775672`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.05326163257115569866879260137402642761112729\
83042441092786437911626324760331626569615944680146371344788465249480282`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 4.3804801777882587278607747750320176319123540481156531754175634710\
605386031746971496004997914215739953488109550203806`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00387606731466526376219693585995824021257234\
7060122486023743229346503822982148125366266200575984616118905119428149`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0965511599894437344656455314289427640320103723\
436914152525630787528921454259587614177018405925170653871463971197591`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -0.122723875596106906973697915831136935070135124071485022873362543\
5457521828035206397615385372828930241130506238487628`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0573535718030493046099402068118188422391556844\
474516961708520266288002286251687996814002266938908855957154871769551`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (2 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1/2] -> 0.00175942266033866556898488049071189653101930\
69218394058628899871768737941412088081731677881389809029397421575130476`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0388800588418439042924783485750276877670713593895684149234851304\
687106863109860591375663587247611319079473223124494`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.228810397603353759768746148941688791932509342719882160229407102693\
2253586152644580269160315010154720283709793740011`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 4.2555237822406230700330885804867766162539906160454007006676041247\
368954350267781094709468645624208750960865189933576`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.186157751738512484605687240116147279766921486758096730684108375610\
6923472605961723169321955476813501561022776340893`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0363217321110884219438551196268502991233663164\
397891436359388740980751605874843332858551888958286622253767137324618`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0255350234386342115741956302286076676195767236\
479131731042646759878532942361579086694538243130752334687766054916736`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0185307860654666130423582554494430198393532916433816467687377894\
958504668166536486381340447993836275610639624100266`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.096551159989443734465645531428942764032010372343691415252563078752\
8921454259587614177018405925170653871463971197591`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, 
   1/2] -> -2.392291469567144242381261500042814448239597563402681162276305602\
6809316032811944350604789316246908802127559796810783`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.074276054639867797966414312809081605467005837266591664479596853910\
0393393268244479066029343280189394064129359795712`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.5084005792422687074591088492585899413195411256648216487244977963\
526253942287802426193842100493449550622531485661778`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 
  1.0369277551433699263313654864570341680570809195019128119741926779038035897\
862814845600431065571333363796203414665566`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 
  0.9721197704469093059356551435534695325535133620330432612258056355348158654\
246388917750404123973125028558940701248969`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.059142607400864533051768275832118884300349388565596942362694864175\
7768017503739768025392971339062103993563699528281`100., 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.048936397049969063360742748640875571239346150031458618496299024177\
0355138294845084686531209434727175920162084526101`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0241073421841245385211525016700248624096892429\
695256690600552255590495246792227724210415106146240420501812186850388`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0169915923261754364479337743641346687632755003\
739388026944146432389627382985238088848285248551438791204080728823051`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1/2] -> 0.0284659984105306744206097687249505681964432334531580758800557572\
887224926325640394371966949663702126532126053968048`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.106799813506054699430849268802701958445814449571042069423668284650\
931294599805750735184329465940770497551963188841`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1/2] -> 4.0794408966682386626001892005318463877151722007190505745305060198\
638746960824223572614134526776570422327005098698643`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.092748467341632644238883628594871545271790261449241909907045445405\
0514530720455222785649974502335826288296338706794`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0124442287844996487427161897624421576084945742\
810873561509048973722752403839252135029771368122859215895281798986164`100., 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0096015684431298325391319148181975632431433337\
039413845221603993778354680962000967322389402205492433477992365179587`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0399848581375374969910455974613493486257945648\
093514566359447682866958807822579629105933928089349049107187478027503`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0228010591284866519385984095388993278383760494\
918575461619106961275702445881100117898894109923904656345135618072621`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0760266422130846319157049495756721730759826611\
390334060721637925182621045837685132503903276625707098302636499654056`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0595765414111505220360592746030077580431576996\
097055000266135739427017997062010680811007379063786865041526002046739`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0138339557597625551630771818939450933481372076\
293205068680683244023466690829432086085351948196519315138448564628684`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0094133341974174110379417309981609648757498086\
814973105200048027860888126464219917269583424235664609949679959159823`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0034374423415828098091877262964477099348176147\
633378486778635112681678728042807059352107973752340207825046148066739`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0308330545519483631484342114979488029833442052\
170164781364434469108682365621172407028340258323757678319262589926553`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0224957586216875171087245256597282482054381062\
92152680644643575817007214079197749602307034832406625082509738206631`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 
   1] -> 0.188638810275829182576609177097410120080459669933320414289591039357\
3541573814991559364646373955364631175330210977078`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 0.169625347036773731442799662927054026279359115461072887562002872618\
150695611932960240780421684119049325949204852309`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0170424756141219913591887839998313505286310433\
072034368673003592790460661157788950774594626145376452015585708601465`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0135312639895942431835513332785892858771675932\
563584617648814648291176465466736668079245669624190225154861675812777`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0087734377821481916697466682555673817463951195\
683431363791670596180901974745305628081267331766515783969905163101531`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0059459097989450212703802319387577609233311681\
639415230497895402122922800725073858771988515224453113321050140438486`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0021728157081284664553029506291385561708586629\
154668768548556816267737305867457147632278668817435215200658038828714`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0301722374967011670205142285715446137600032413\
574035672664259621102787954456121129430318251851615829334832490999247`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0253783192660192826018723513478671111647716846\
735346956158821015615539414169411821641916810720568228275019710117491`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0041914400448554060938033646640688276713725833\
860093073791448875126698597151083677578351758358388389162764728770281`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0031350096016808622479178397222457505105390368\
667347738649638094070583712179789937920553164978994362919554131855455`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), (3 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0016382927644682599327166207755818747515943961\
564053288150249758552201155478681816794722453394289023518485706674096`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.1491229242511486675616365627879926189663201970\
86464299653511462532366984119058680173022761828391361776481816457308`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.1348339081750629741809533422114362399815638424\
833952786683235460853127538228632685663406131119669593203896820433286`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0228242020826985043586000176645857160063999061\
265251375540730549155269628519332427061907008055756254970283483001711`100., 
 GL[{VarGL^(-1), (1 + 2*VarGL)^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 0.0193057850651129448946889846125300036989174896\
957243817214041340257525367603707733971446052509233017057436033575286`100., 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.1659119521\
86688456311794018334722904204469371769251688873133183401353073657175758799101\
4100425637431651927603340829`95.71085204706766, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.2375793939934712\
62877348328313420679934856486001624714537530906465133749315700844194952955863\
114568315589196469328`95.96864401359156, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.1771443902664762\
98546950351709634346964341157967700120878388852831082938893338183169740864861\
8837223861697849935071`95.85865920008301, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    (1 - VarGL)^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0905620289533597711042037339\
71087316947954868103955007621918562441208806427220482805365178037310828681723\
4626581065`95.60870891605722, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.3610609905208563707672141582778755\
76134121889931807999705090712361968607199054181051712241694938183057695724893\
7588`96.37291208026005, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
    VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.3113120306938783007823714359980531\
16410908483816819258828895607142857096855446095178447873138230147612191773590\
5015`96.35152290918776, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.0754819006706597\
41442289386291256790158589741588116526029151602395392541409545049806100392026\
2680470506463770731992`95.24434176471792, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], Sqrt[4 - VarGL]*Sqrt[VarGL], 
    (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.0610182014308854\
90729013954972704318530358898304456034359799856194120700354680133186511552245\
5308541878058291170691`95.37048605759014, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.176191\
75398123897540345224174925794732003761744430442213568552548812757575206854891\
88927400039437017774776427746035`95.63893744221464, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.153852\
77304960815065155837317275690414111126618703663681125961113747847237618379240\
08989807803513117626943567822752`95.57968479827439, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), (1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 0.\
03438182002425376253250416068116309546201385845250331880031495494253116934764\
32972983396443486273992519498130708177`94.82141680933758, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (Sqrt[4 - VarGL]*Sqrt[VarGL])/
     (1 + 2*VarGL), (1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 1] -> 0.\
02815250912387790004205898176750135539053662644541908519350419676653518927065\
08112133701664160927080873228228630097`94.93575242583638, 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0440235967858018270595935343089115882226310574\
871594321240076067424415821640072615077489267215895993059987547160224`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0159214220162419479636478637338350375865001489\
059663416255831312195223809260775833921041435665160265880852072039717`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0040118134944973299586794656433229895844031220\
006329609985066862913751899306372511949844395533993125418335720125775`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 - VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0103481199468828010379196676081453681309044202\
603903068303961760834809296615295389150513590289820137738308858453876`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.0051570720591993326469397102262103214407600301\
277139477519931962189985570397917505476265562563513770391821518301951`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), (1 + VarGL)^(-1), 
    (3 + VarGL)^(-1)}, 1] -> 0.0014031704145134877069227801041444163604220073\
099957429707713058464459320630162635121143341852821743049576600527811`100., 
 GL[{(1 + VarGL)^(-1), VarGL^(-1)}, 1/2] -> -0.729461203424253764205084596425\
61323474601861310701641948584666656215357302622463969454736677281565394165933\
181080203140634140267145750871247211371142362559054172022031448886`150., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -1.256012732569943021621309412852386561513579990948758031183344914157250081\
49114354876366333523286095458259895272247267172978357470779545381011710993380\
863492672078104099802323`149.74349258460276, 
 GL[{(1 - VarGL)^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -0.572533210005795040737647782181488988537546823365990608580055543508427944\
77928393304394094417262521344561994321850256087118968421435645489055578323301\
756084627221889499277405`149.10318386329766, 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1)}, 1/2] -> 
  -1.784723477055840710630052096443333065494044180544573419465242320538582406\
17869442289347073955253658924572579884247420328838685302573499735445755429615\
784960050718720997661513`149.62555199282343}


==> anc/Daqg3N.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> Contributions to \Delta a_{Qg}^{(3)}, Eq. (3.44)                                          *)
(*                                                                                                 *)
(***************************************************************************************************)



POLN = (-64*(-1 + N)*TF^3*z3)/(9*N*(1 + N)) + 
 CF^2*TF*((-16*B4*(-1 + N)*(-2 + 3*N + 3*N^2))/(N^2*(1 + N)^2) + 
   (144*(-1 + N)*(-2 + 3*N + 3*N^2)*z2^2)/(5*N^2*(1 + N)^2) + 
   z2*(-((-1 + N)*(8 - 48*N - 4*N^2 + 217*N^3 + 527*N^4 + 459*N^5 + 153*N^6))/
      (2*N^4*(1 + N)^4) + (16*(-1 + N)*S[-3, N])/(N*(1 + N)) + 
     (4*(-1 + N)*(2 + N)*(5 + 3*N)*S[1, N]^2)/(N^2*(1 + N)^2) - 
     (16*(-1 + N)*S[1, N]^3)/(N*(1 + N)) + 
     S[-2, N]*((-16*(-1 + N))/(N^2*(1 + N)^2) + (32*(-1 + N)*S[1, N])/
        (N*(1 + N))) - (8*(-1 + N)*(2 + 3*N + 3*N^2)*S[2, N])/
      (N^2*(1 + N)^2) + S[1, N]*
      ((8*(-1 + N)*(-5 - 14*N + 4*N^2 + 23*N^3 + 13*N^4))/(N^3*(1 + N)^3) + 
       (32*(-1 + N)*S[2, N])/(N*(1 + N))) + (16*(-1 + N)*S[3, N])/
      (N*(1 + N)) - (32*(-1 + N)*S[-2, 1, N])/(N*(1 + N)))) + 
 CA^2*TF*(B4*((-36*(-1 + N)^2*(2 + N))/(N^2*(1 + N)^2) - 
     (16*(-1 + N)*S[1, N])/(N*(1 + N))) + 
   z2^2*((144*(-1 + N)*(-8 + 3*N + 3*N^2))/(5*N^2*(1 + N)^2) + 
     (288*(-1 + N)*S[1, N])/(5*N*(1 + N))) + 
   z2*((2*(432 + 990*N - 1277*N^2 + 952*N^3 - 541*N^4 - 667*N^5 + 138*N^6 + 
        69*N^7))/(9*N^4*(1 + N)^4) - (8*(-1 + N)*S[-3, N])/(N*(1 + N)) - 
     (4*(24 - 83*N + 11*N^3)*S[1, N]^2)/(3*N^2*(1 + N)^2) - 
     (16*(-1 + N)*S[1, N]^3)/(N*(1 + N)) + 
     S[-2, N]*((-8*(-1 + N)*(-36 + 11*N + 11*N^2))/(3*N^2*(1 + N)^2) - 
       (48*(-1 + N)*S[1, N])/(N*(1 + N))) - 
     (4*(-1 + N)*(-48 + 11*N + 11*N^2)*S[2, N])/(3*N^2*(1 + N)^2) + 
     S[1, N]*((4*(-144 - 612*N + 317*N^2 - 79*N^3 + 103*N^4 + 103*N^5))/
        (9*N^3*(1 + N)^3) - (32*(-1 + N)*S[2, N])/(N*(1 + N))) - 
     (8*(-1 + N)*S[3, N])/(N*(1 + N)) + (16*(-1 + N)*S[-2, 1, N])/
      (N*(1 + N)))) + 
 CA*TF^2*(z2*((-4*(-36 - 338*N + 51*N^2 - 55*N^3 + 69*N^4 + 69*N^5))/
      (9*N^3*(1 + N)^3) + (80*(-1 + N)*S[-2, N])/(3*N*(1 + N)) + 
     (160*(-2 + N)*(2 + N)*S[1, N])/(9*N*(1 + N)^2) + 
     (40*(-1 + N)*S[1, N]^2)/(3*N*(1 + N)) + (40*(-1 + N)*S[2, N])/
      (3*N*(1 + N))) + 
   NF*((-8*(-3240 - 8388*N - 4122*N^2 - 7*N^3 + 12977*N^4 - 13534*N^5 - 
        1294*N^6 + 27506*N^7 + 36218*N^8 + 19335*N^9 + 3597*N^10))/
      (243*N^5*(1 + N)^5*(2 + N)) + (352*(-1 + N)*S[-4, N])/(9*N*(1 + N)) - 
     (16*(83 + 82*N + 67*N^2 + 20*N^3)*S[1, N]^3)/(81*N*(1 + N)^2*(2 + N)) + 
     (32*(-1 + N)*S[1, N]^4)/(27*N*(1 + N)) + 
     z3*((448*(-1 + N))/(9*N^2*(1 + N)^2) - (224*(-1 + N)*S[1, N])/
        (9*N*(1 + N))) + S[-3, N]*((-160*(7 - 6*N + 5*N^2))/
        (27*N*(1 + N)^2) + (160*(-1 + N)*S[1, N])/(3*N*(1 + N))) + 
     (8*(1296 + 1368*N - 1328*N^2 + 246*N^3 - 143*N^4 - 201*N^5 + 4*N^6)*
       S[2, N])/(81*N^3*(1 + N)^3*(2 + N)) + (80*(-1 + N)*S[2, N]^2)/
      (9*N*(1 + N)) + z2*((-4*(-36 - 20*N + 33*N^2 - 103*N^3 + 15*N^4 + 
          15*N^5))/(9*N^3*(1 + N)^3) + (32*(-1 + N)*S[-2, N])/(3*N*(1 + N)) - 
       (16*(7 + 5*N^2)*S[1, N])/(9*N*(1 + N)^2) + (16*(-1 + N)*S[1, N]^2)/
        (3*N*(1 + N)) + (16*(-1 + N)*S[2, N])/(3*N*(1 + N))) + 
     S[1, N]^2*((8*(580 + 2022*N + 1027*N^2 + 183*N^3 + 22*N^4))/
        (81*N*(1 + N)^3*(2 + N)) + (176*(-1 + N)*S[2, N])/(9*N*(1 + N))) + 
     S[-2, N]*((32*(-296 + 49*N - 40*N^2 + 47*N^3))/(81*N*(1 + N)^3) - 
       (64*(7 - 6*N + 5*N^2)*S[1, N])/(9*N*(1 + N)^2) + 
       (32*(-1 + N)*S[1, N]^2)/(N*(1 + N)) + (160*(-1 + N)*S[2, N])/
        (3*N*(1 + N))) - (32*(-648 + 614*N + 883*N^2 + 364*N^3 + 65*N^4)*
       S[3, N])/(81*N^2*(1 + N)^2*(2 + N)) + (640*(-1 + N)*S[4, N])/
      (9*N*(1 + N)) - (160*(-1 + N)*S[-3, 1, N])/(3*N*(1 + N)) + 
     (64*(7 - 6*N + 5*N^2)*S[-2, 1, N])/(9*N*(1 + N)^2) - 
     (128*(-1 + N)*S[-2, 2, N])/(3*N*(1 + N)) - 
     (64*(7 - 9*N + 5*N^2)*S[2, 1, N])/(27*N*(1 + N)^2) + 
     S[1, N]*((16*(1328 + 10934*N + 10244*N^2 + 6440*N^3 + 2837*N^4 + 
          491*N^5))/(243*N*(1 + N)^4*(2 + N)) - 
       (16*(139 + 38*N + 71*N^2 + 40*N^3)*S[2, N])/(27*N*(1 + N)^2*(2 + N)) + 
       (1888*(-1 + N)*S[3, N])/(27*N*(1 + N)) - (64*(-1 + N)*S[-2, 1, N])/
        (N*(1 + N)) + (224*(-1 + N)*S[2, 1, N])/(9*N*(1 + N))) - 
     (32*(-1 + N)*S[3, 1, N])/(9*N*(1 + N)) + (64*(-1 + N)*S[-2, 1, 1, N])/
      (N*(1 + N)) - (416*(-1 + N)*S[2, 1, 1, N])/(9*N*(1 + N)))) + 
 CF*(CA*TF*(z2^2*((-288*(-1 + N)*(-5 + 3*N + 3*N^2))/(5*N^2*(1 + N)^2) - 
       (288*(-1 + N)*S[1, N])/(5*N*(1 + N))) + 
     B4*((32*(-1 + N)*(-5 + 3*N + 3*N^2))/(N^2*(1 + N)^2) + 
       (32*(-1 + N)*S[1, N])/(N*(1 + N))) + 
     z2*((144 - 276*N - 7144*N^2 - 5623*N^3 + 5362*N^4 + 3712*N^5 - 522*N^6 - 
         261*N^7)/(18*N^4*(1 + N)^4) - (8*(-1 + N)*S[-3, N])/(N*(1 + N)) - 
       (4*(108 - 300*N - 583*N^2 - 541*N^3 + 403*N^4 + 337*N^5)*S[1, N])/
        (9*N^3*(1 + N)^3) + (8*(27 - 40*N - 12*N^2 + N^3)*S[1, N]^2)/
        (3*N^2*(1 + N)^2) + (32*(-1 + N)*S[1, N]^3)/(N*(1 + N)) + 
       S[-2, N]*((-8*(-1 + N)*(1 + 3*N + 3*N^2))/(N^2*(1 + N)^2) + 
         (16*(-1 + N)*S[1, N])/(N*(1 + N))) - (12*(-1 + N)^2*(2 + N)*S[2, N])/
        (N^2*(1 + N)^2) - (8*(-1 + N)*S[3, N])/(N*(1 + N)) + 
       (16*(-1 + N)*S[-2, 1, N])/(N*(1 + N)))) + 
   TF^2*(z2*((2*(-1 + N)*(-216 - 300*N - 14*N^2 - 7*N^3 + 805*N^4 + 999*N^5 + 
          333*N^6))/(9*N^4*(1 + N)^4) + (80*(-1 + N)*(3 + N)*S[1, N])/
        (9*N^2*(1 + N)) - (40*(-1 + N)*S[1, N]^2)/(3*N*(1 + N)) + 
       (8*(-1 + N)*S[2, N])/(N*(1 + N))) + 
     NF*((-77760 - 289440*N - 345888*N^2 + 92256*N^3 + 826216*N^4 - 
         26710*N^5 - 810709*N^6 - 841318*N^7 - 540757*N^8 - 96922*N^9 + 
         111457*N^10 + 76086*N^11 + 15777*N^12)/(243*N^6*(1 + N)^6*(2 + N)) + 
       (32*(-24 + 19*N + 49*N^2 + 10*N^3)*S[1, N]^3)/(81*N^2*(1 + N)*
         (2 + N)) - (32*(-1 + N)*S[1, N]^4)/(27*N*(1 + N)) + 
       z3*((-56*(-1 + N)*(12 - 4*N - N^2 + 6*N^3 + 3*N^4))/
          (9*N^3*(1 + N)^3) + (224*(-1 + N)*S[1, N])/(9*N*(1 + N))) + 
       z2*((2*(-1 + N)*(216 + 384*N - 68*N^2 + 101*N^3 + 211*N^4 + 135*N^5 + 
            45*N^6))/(9*N^4*(1 + N)^4) + (16*(-1 + N)*(6 + 5*N)*S[1, N])/
          (9*N^2*(1 + N)) - (16*(-1 + N)*S[1, N]^2)/(3*N*(1 + N))) + 
       (8*(-1296 - 1656*N + 1676*N^2 - 510*N^3 - 461*N^4 + 1958*N^5 + 
          1488*N^6 + 376*N^7 + 57*N^8)*S[2, N])/(27*N^4*(1 + N)^4*(2 + N)) - 
       (128*(-1 + N)*S[2, N]^2)/(9*N*(1 + N)) + 
       S[1, N]^2*((-32*(651 + 442*N + 175*N^2 + 10*N^3))/
          (81*N^2*(1 + N)*(2 + N)) - (64*(-1 + N)*S[2, N])/(9*N*(1 + N))) - 
       (16*(1944 - 2172*N - 4486*N^2 - 5139*N^3 - 3859*N^4 - 1005*N^5 + 
          29*N^6)*S[3, N])/(81*N^3*(1 + N)^3*(2 + N)) + 
       (256*(-1 + N)*S[4, N])/(9*N*(1 + N)) - (128*S[2, 1, N])/(3*N^2) + 
       S[1, N]*((-16*(-66 - 709*N - 2405*N^2 - 1154*N^3 + 230*N^4))/
          (243*N^2*(1 + N)^2*(2 + N)) + (32*(-24 + 19*N + 49*N^2 + 10*N^3)*
           S[2, N])/(27*N^2*(1 + N)*(2 + N)) - (256*(-1 + N)*S[3, N])/
          (27*N*(1 + N)) - (128*(-1 + N)*S[2, 1, N])/(3*N*(1 + N))) - 
       (128*(-1 + N)*S[3, 1, N])/(3*N*(1 + N)) + (256*(-1 + N)*S[2, 1, 1, N])/
        (3*N*(1 + N)))));


==> anc/Daqg3x.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" ,  DESY 23-142                                        *)
(*                                                                                                 *)
(*   >>> Contributions to \Delta a_{Qg}^{(3)}(x) [inverse Mellin transform of Eq. (3.44)]          *)
(*                                                                                                 *)
(***************************************************************************************************)


POLx (-64*TF^3*(-1 + 2*x)*z3)/9 + CF^2*TF*((9*(-75 + 58*x)*z2)/2 + 
   (24*(-54 + 107*x)*z2^2)/5 + 64*x*z2*z3 - 16*(1 + 2*x)*z2^2*H[-1, x] + 
   (-2*(87 + 8*x)*z2 - (8*(51 + 22*x)*z2^2)/5 + 48*(1 + x)*z2*H[-1, x] - 
     16*(1 + 2*x)*z2*H[-1, x]^2)*H[0, x] + 
   (-2*(11 + 19*x)*z2 + 8*(1 + 2*x)*z2*H[-1, x])*H[0, x]^2 - 
   (2*(1 + 6*x)*z2*H[0, x]^3)/3 + 
   B4*(-48*(-3 + 4*x) + 32*(1 + 2*x)*H[0, x]) + 
   (8*(-15 + 28*x)*z2 + 64*(-1 + 2*x)*z2^2 - 4*(-25 + 16*x)*z2*H[0, x] - 
     16*(-1 + 2*x)*z2*H[0, x]^2)*H[1, x] + 
   (-4*(-19 + 16*x)*z2 - 40*(-1 + 2*x)*z2*H[0, x])*H[1, x]^2 - 
   16*(-1 + 2*x)*z2*H[1, x]^3 + (-48*(1 + x)*z2 + 32*(1 + 2*x)*z2*H[-1, x])*
    H[0, -1, x] + (-52*(1 + 2*x)*z2 - 24*(-1 + 2*x)*z2*H[0, x])*H[0, 1, x] - 
   32*(1 + 2*x)*z2*H[0, -1, -1, x] - 16*(1 + 2*x)*z2*H[0, 0, -1, x] + 
   40*(-1 + 2*x)*z2*H[0, 0, 1, x]) + 
 CA^2*TF*((-2*(-2440 + 2417*x)*z2)/3 + (8*(-2203 + 1320*x)*z2^2)/15 + 
   8*(-25 + 14*x)*z2*z3 + 56*(1 + 2*x)*z2^2*H[-1, x] + 
   ((2*(917 + 4100*x)*z2)/9 - (32*(41 + 39*x)*z2^2)/5 - 
     (8*(119 + 130*x)*z2*H[-1, x])/3 + 24*(1 + 2*x)*z2*H[-1, x]^2)*H[0, x] + 
   ((-2*(123 + 226*x)*z2)/3 - 20*(1 + 2*x)*z2*H[-1, x])*H[0, x]^2 + 
   16*(-1 + x)*z2*H[0, x]^3 + ((-4*(-1289 + 1186*x)*z2)/9 + 
     (488*(-1 + 2*x)*z2^2)/5 + 32*(-1 + x)*z2*H[0, x] + 
     4*(-1 + 2*x)*z2*H[0, x]^2)*H[1, x] + 
   ((-4*(-131 + 142*x)*z2)/3 - 8*(-1 + 2*x)*z2*H[0, x])*H[1, x]^2 - 
   16*(-1 + 2*x)*z2*H[1, x]^3 + B4*(-36*(-7 + 8*x) + 8*(9 + 14*x)*H[0, x] - 
     16*(-1 + 2*x)*H[1, x]) + ((8*(119 + 130*x)*z2)/3 - 
     48*(1 + 2*x)*z2*H[-1, x] + 8*(-7 + 22*x)*z2*H[0, x])*H[0, -1, x] + 
   (16*(7 + 8*x)*z2 - 32*(1 + 2*x)*z2*H[-1, x] - 24*(1 + 2*x)*z2*H[0, x])*
    H[0, 1, x] + 48*(1 + 2*x)*z2*H[0, -1, -1, x] + 
   32*(1 + 2*x)*z2*H[0, -1, 1, x] - 8*(-19 + 34*x)*z2*H[0, 0, -1, x] - 
   8*(1 + 2*x)*z2*H[0, 0, 1, x] + 32*(1 + 2*x)*z2*H[0, 1, -1, x] + 
   48*(1 + 2*x)*z2*H[0, 1, 1, x]) + 
 CA*TF^2*((4*(-283 + 260*x)*z2)/3 + (80*z2^2)/3 - 
   (8*(115 + 244*x)*z2*H[0, x])/9 + (80*(1 + 2*x)*z2*H[-1, x]*H[0, x])/3 + 
   (8*(3 + 14*x)*z2*H[0, x]^2)/3 + (160*(-4 + 5*x)*z2*H[1, x])/9 + 
   (40*(-1 + 2*x)*z2*H[1, x]^2)/3 - (80*(1 + 2*x)*z2*H[0, -1, x])/3 + 
   NF*((8*(-1666 + 467*x))/81 + (4*(3475 - 546*x + 612*x^2)*z2)/81 + 
     (32*(127 + 144*x)*z2^2)/45 - (16*(92 + 273*x + 9*x^2)*z3)/9 + 
     ((-32*(7 + 2*x)*z2)/9 - (160*(1 + 2*x)*z3)/3)*H[-1, x] + 
     16*(1 + 2*x)*z2*H[-1, x]^2 + ((-8*(-7966 + 15557*x))/243 - 
       (16*(-22 + 3*x)*z2)/9 - (64*(11 + 5*x)*z3)/9 + 
       ((32*(296 + 343*x))/81 + (64*(1 + 2*x)*z2)/3)*H[-1, x] - 
       (32*(7 + 2*x)*H[-1, x]^2)/9 + (32*(1 + 2*x)*H[-1, x]^3)/3)*H[0, x] + 
     ((4*(2583 + 5870*x + 306*x^2))/81 + (8*(3 + 2*x)*z2)/3 + 
       (16*(7 + 2*x)*H[-1, x])/27 - (8*(1 + 2*x)*H[-1, x]^2)/3)*H[0, x]^2 + 
     ((8*(262 + 221*x + 27*x^2))/81 - (160*(1 + 2*x)*H[-1, x])/27)*
      H[0, x]^3 + (4*(15 + 2*x)*H[0, x]^4)/27 + 
     ((-16*(-664 + 173*x))/243 + (80*(-7 + 2*x)*z2)/27 - 
       (736*(-1 + 2*x)*z3)/9 + ((16*(-93 + 77*x + 17*x^2))/9 + 
         (32*(-1 + 2*x)*z2)/9)*H[0, x] + (8*(-689 + 652*x + 27*x^2)*
         H[0, x]^2)/27 - (16*(-1 + 2*x)*H[0, x]^3)/9)*H[1, x] + 
     ((-8*(-290 + 115*x + 153*x^2))/81 + (128*(-1 + 2*x)*z2)/9 - 
       (32*(-7 + 2*x)*H[0, x])/27 + (80*(-1 + 2*x)*H[0, x]^2)/9)*H[1, x]^2 + 
     ((8*(-83 + 16*x + 27*x^2))/81 - (112*(-1 + 2*x)*H[0, x])/27)*H[1, x]^3 + 
     (32*(-1 + 2*x)*H[1, x]^4)/27 + ((-32*(296 + 343*x))/81 - 
       (64*(1 + 2*x)*z2)/3 + (64*(7 + 2*x)*H[-1, x])/9 - 
       32*(1 + 2*x)*H[-1, x]^2 + ((-32*(7 + 44*x))/27 + 
         32*(1 + 2*x)*H[-1, x])*H[0, x] + (160*(1 + 2*x)*H[0, x]^2)/9)*
      H[0, -1, x] + (32*(1 + 2*x)*H[0, -1, x]^2)/3 + 
     ((-16*(-279 + 289*x + 102*x^2))/27 - (32*(-1 + 2*x)*z2)/9 + 
       ((-16*(-425 + 778*x + 27*x^2))/27 - (128*(1 + 2*x)*H[-1, x])/3)*
        H[0, x] - (16*(13 + 10*x)*H[0, x]^2)/3 + 
       ((-64*(-7 + 2*x))/27 - (224*(-1 + 2*x)*H[0, x])/3)*H[1, x] - 
       (112*(-1 + 2*x)*H[1, x]^2)/9)*H[0, 1, x] - 
     (208*(-1 + 2*x)*H[0, 1, x]^2)/9 + 
     ((-64*(7 + 2*x))/9 + 64*(1 + 2*x)*H[-1, x] - (160*(1 + 2*x)*H[0, x])/3)*
      H[0, -1, -1, x] + (128*(1 + 2*x)*H[0, x]*H[0, -1, 1, x])/3 + 
     ((32*(7 + 86*x))/27 - (160*(1 + 2*x)*H[-1, x])/3 - 
       (320*(1 + 2*x)*H[0, x])/9)*H[0, 0, -1, x] + 
     ((16*(-161 + 934*x + 27*x^2))/27 + (256*(1 + 2*x)*H[-1, x])/3 + 
       (32*(19 + 18*x)*H[0, x])/3 + (1088*(-1 + 2*x)*H[1, x])/9)*
      H[0, 0, 1, x] + (128*(1 + 2*x)*H[0, x]*H[0, 1, -1, x])/3 + 
     ((16*(-28 + 61*x + 9*x^2))/9 + (1024*(-1 + 2*x)*H[0, x])/9 + 
       (416*(-1 + 2*x)*H[1, x])/9)*H[0, 1, 1, x] - 
     64*(1 + 2*x)*H[0, -1, -1, -1, x] - (128*(1 + 2*x)*H[0, -1, 0, 1, x])/3 + 
     (160*(1 + 2*x)*H[0, 0, -1, -1, x])/3 - (256*(1 + 2*x)*H[0, 0, -1, 1, x])/
      3 + (320*(1 + 2*x)*H[0, 0, 0, -1, x])/9 - 
     (32*(19 + 22*x)*H[0, 0, 0, 1, x])/3 - (256*(1 + 2*x)*H[0, 0, 1, -1, x])/
      3 - (1024*(-1 + 2*x)*H[0, 0, 1, 1, x])/9 - 
     (352*(-1 + 2*x)*H[0, 1, 1, 1, x])/9)) + 
 CF*(CA*TF*((-29*(-199 + 202*x)*z2)/6 - (32*(-616 + 677*x)*z2^2)/15 - 
     4*(-5 + 26*x)*z2*z3 - 40*(1 + 2*x)*z2^2*H[-1, x] + 
     ((2*(1150 + 4369*x)*z2)/9 + (8*(215 + 268*x)*z2^2)/5 - 
       24*x*z2*H[-1, x] - 8*(1 + 2*x)*z2*H[-1, x]^2)*H[0, x] + 
     (((-71 - 122*x)*z2)/3 + 12*(1 + 2*x)*z2*H[-1, x])*H[0, x]^2 - 
     (4*z2*H[0, x]^3)/3 + ((4*(-965 + 628*x)*z2)/9 - (808*(-1 + 2*x)*z2^2)/
        5 + (4*(-251 + 262*x)*z2*H[0, x])/3 + 12*(-1 + 2*x)*z2*H[0, x]^2)*
      H[1, x] + ((8*(-94 + 95*x)*z2)/3 + 48*(-1 + 2*x)*z2*H[0, x])*
      H[1, x]^2 + 32*(-1 + 2*x)*z2*H[1, x]^3 + 
     B4*(96*(-6 + 7*x) - 32*(5 + 8*x)*H[0, x] + 32*(-1 + 2*x)*H[1, x]) + 
     (24*x*z2 + 16*(1 + 2*x)*z2*H[-1, x] - 16*(1 + 2*x)*z2*H[0, x])*
      H[0, -1, x] + ((-172*(-1 + 2*x)*z2)/3 + 32*(1 + 2*x)*z2*H[-1, x] - 
       24*(3 + 2*x)*z2*H[0, x])*H[0, 1, x] - 16*(1 + 2*x)*z2*
      H[0, -1, -1, x] - 32*(1 + 2*x)*z2*H[0, -1, 1, x] + 
     8*(1 + 2*x)*z2*H[0, 0, -1, x] + 40*(3 + 2*x)*z2*H[0, 0, 1, x] - 
     32*(1 + 2*x)*z2*H[0, 1, -1, x] - 48*(1 + 2*x)*z2*H[0, 1, 1, x]) + 
   TF^2*((2*(-781 + 892*x)*z2)/3 + (80*(-1 + 2*x)*z2^2)/3 - 
     (4*(769 + 316*x)*z2*H[0, x])/9 - (4*(65 + 56*x)*z2*H[0, x]^2)/3 + 
     8*(-1 + 2*x)*z2*H[0, x]^3 + ((-80*(-5 + 4*x)*z2)/9 - 
       (64*(-1 + 2*x)*z2*H[0, x])/3)*H[1, x] - (40*(-1 + 2*x)*z2*H[1, x]^2)/
      3 - (16*(-1 + 2*x)*z2*H[0, 1, x])/3 + 
     NF*((-17671 + 22930*x)/81 - (2*(-6055 - 7414*x + 1800*x^2)*z2)/81 + 
       (32*(395 + 938*x)*z2^2)/45 + (8*(-4165 - 646*x + 108*x^2)*z3)/27 - 
       384*(-1 + 2*x)*z5 + ((-4*(-111199 + 117872*x))/243 - 
         (8*(-259 + 86*x)*z2)/9 - (32*(257 + 215*x)*z3)/9)*H[0, x] + 
       ((-8*(-6448 - 16219*x + 225*x^2))/81 + (232*(1 + x)*z2)/3 + 
         (464*(-1 + 2*x)*z3)/3)*H[0, x]^2 + 
       ((-16*(-608 + 190*x + 27*x^2))/81 - 8*(-1 + 2*x)*z2)*H[0, x]^3 + 
       (4*(125 + 89*x)*H[0, x]^4)/27 - (4*(-1 + 2*x)*H[0, x]^5)/3 + 
       ((-32*(-136 + 251*x))/243 - (16*(-7 + 2*x)*z2)/9 + 
         (608*(-1 + 2*x)*z3)/9 + ((-8*(7211 - 7450*x + 450*x^2))/81 - 
           (16*(-1 + 2*x)*z2)/3)*H[0, x] - (8*(3067 - 3098*x + 54*x^2)*
           H[0, x]^2)/27 - (208*(-1 + 2*x)*H[0, x]^3)/27)*H[1, x] + 
       ((8*(1069 - 1334*x + 225*x^2))/81 - (80*(-1 + 2*x)*z2)/3)*H[1, x]^2 - 
       (16*(-55 + 8*x + 27*x^2)*H[1, x]^3)/81 - (32*(-1 + 2*x)*H[1, x]^4)/
        27 + ((8*(7189 - 10694*x + 900*x^2))/81 - 48*(-1 + 2*x)*z2 + 
         (16*(1597 - 2606*x + 54*x^2)*H[0, x])/27 - 
         (80*(53 + 56*x)*H[0, x]^2)/9 + (64*(-1 + 2*x)*H[0, x]*H[1, x])/3 + 
         (64*(-1 + 2*x)*H[1, x]^2)/3)*H[0, 1, x] + 
       32*(-1 + 2*x)*H[0, 1, x]^2 + ((-16*(127 - 2114*x + 54*x^2))/27 + 
         (32*(343 + 412*x)*H[0, x])/9 + 96*(-1 + 2*x)*H[0, x]^2 - 
         (128*(-1 + 2*x)*H[1, x])/3)*H[0, 0, 1, x] + 
       ((-32*(-217 + 8*x + 27*x^2))/27 - (128*(-1 + 2*x)*H[0, x])/3 - 
         (256*(-1 + 2*x)*H[1, x])/3)*H[0, 1, 1, x] + 
       ((-32*(247 + 370*x))/9 - 384*(-1 + 2*x)*H[0, x])*H[0, 0, 0, 1, x] - 
       (128*(-1 + 2*x)*H[0, 0, 1, 1, x])/3 + 
       (896*(-1 + 2*x)*H[0, 1, 1, 1, x])/9 + 384*(-1 + 2*x)*
        H[0, 0, 0, 0, 1, x])));


==> anc/GSUM.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> Asymptotic series of the generalized  sums, Eq. (4.11)                                    *)
(*                                                                                                 *)
(***************************************************************************************************)


{S[1, {-2}, N] -> (-2)^N*(2518/(729*N^10) + 4430/(2187*N^9) - 106/(729*N^8) - 
     98/(243*N^7) - 14/(243*N^6) + 10/(81*N^5) + 2/(27*N^4) - 2/(27*N^3) - 
     2/(9*N^2) + 2/(3*N)) - Log[3], S[1, {1/2}, N] -> 
  ln2 + (14174522/N^10 - 1091670/N^9 + 94586/N^8 - 9366/N^7 + 1082/N^6 - 
     150/N^5 + 26/N^4 - 6/N^3 + 2/N^2 - N^(-1))/2^N, 
 S[1, {2}, N] -> 2^N*(14174522/N^10 + 1091670/N^9 + 94586/N^8 + 9366/N^7 + 
    1082/N^6 + 150/N^5 + 26/N^4 + 6/N^3 + 2/N^2 + 2/N), 
 S[2, {-2}, N] -> (-3*ln2^2)/2 + (-2)^N*(4430/(243*N^10) - 848/(729*N^9) - 
     686/(243*N^8) - 28/(81*N^7) + 50/(81*N^6) + 8/(27*N^5) - 2/(9*N^4) - 
     4/(9*N^3) + 2/(3*N^2)) - H[0, 2, 1] - H[3, 2, 1], 
 S[2, {1/2}, N] -> -ln2^2/2 + (-9825030/N^10 + 756688/N^9 - 65562/N^8 + 
     6492/N^7 - 750/N^6 + 104/N^5 - 18/N^4 + 4/N^3 - N^(-2))/2^N + z2/2, 
 S[3, {2}, N] -> 2^N*(3405096/N^10 + 262248/N^9 + 22722/N^8 + 2250/N^7 + 
     260/N^6 + 36/N^5 + 6/N^4 + 2/N^3) + (3*ln2*z2)/2 + (7*z3)/8, 
 S[4, {2}, N] -> -li4half - ln2^4/24 + 
   2^N*(786744/N^10 + 60592/N^9 + 5250/N^8 + 520/N^7 + 60/N^6 + 8/N^5 + 
     2/N^4) + ln2^2*z2 + (4*z2^2)/5, S[1, 1, {1/2, 2}, N] -> 
  -941812/N^10 - 1202684/(15*N^9) - 7764/N^8 - 18292/(21*N^7) - 116/N^6 - 
   284/(15*N^5) - 4/N^4 - 4/(3*N^3) - 2/N + (3*z2)/2, 
 S[1, 1, {1, 1/2}, N] -> -ln2^2/2 + (34915680/N^10 - 2562354/N^9 + 
     209580/N^8 - 19334/N^7 + 2040/N^6 - 250/N^5 + 36/N^4 - 6/N^3 + N^(-2))/
    2^N + ln2*(-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 
     1/(12*N^2) + 1/(2*N) + LG[N]), S[1, 1, {1, 2}, N] -> 
  2^N*(680906204/N^11 + 45832380/N^10 + 3413628/N^9 + 284508/N^8 + 
    26908/N^7 + 2940/N^6 + 380/N^5 + 60/N^4 + 12/N^3 + 4/N^2), 
 S[1, 2, {1/2, -1}, N] -> (-7*(-1/2)^N)/(3*N^7) + (-1/2)^(1 + N)/N^4 + 
   ((-1)^N*(-57/(2*N^10) + 12/N^9 + 11/(6*N^8) + 1/(6*N^6) + 2/(3*N^5) + 
       1/(6*N^3)) + (-7087261/N^10 + 545835/N^9 - 47293/N^8 + 4683/N^7 - 
       541/N^6 + 75/N^5 - 13/N^4 + 3/N^3 - N^(-2) + 1/(2*N))*z2)/2^N + 
   H[-2, 0, -1, 1] + H[0, -2, -1, 1] - (z2*Log[3])/2, 
 S[1, 2, {1/2, 1}, N] -> (2448196193/(210*N^10) - 31425188/(35*N^9) + 
     16336703/(210*N^8) - 115549/(15*N^7) + 26699/(30*N^6) - 370/(3*N^5) + 
     127/(6*N^4) - 9/(2*N^3) + N^(-2) + (14174522/N^10 - 1091670/N^9 + 
       94586/N^8 - 9366/N^7 + 1082/N^6 - 150/N^5 + 26/N^4 - 6/N^3 + 2/N^2 - 
       N^(-1))*z2)/2^N + (5*z3)/8, S[1, 2, {2, 1}, N] -> 
  (3*ln2*z2)/2 + 2^N*(-866563013/(105*N^10) - 22246508/(35*N^9) - 
     5782544/(105*N^8) - 81799/(15*N^7) - 9449/(15*N^6) - 262/(3*N^5) - 
     46/(3*N^4) - 3/N^3 - 2/N^2 + (14174522/N^10 + 1091670/N^9 + 94586/N^8 + 
       9366/N^7 + 1082/N^6 + 150/N^5 + 26/N^4 + 6/N^3 + 2/N^2 + 2/N)*z2) - 
   (21*z3)/8, S[1, 3, {1/2, 2}, N] -> li4half + ln2^4/24 - 
   2262481/(10*N^10) - 866759/(45*N^9) - 11191/(6*N^8) - 4391/(21*N^7) - 
   167/(6*N^6) - 73/(15*N^5) - 1/(2*N^4) - 2/(3*N^3) + (ln2^2*z2)/2 - 
   z2^2/20 + (7*ln2*z3)/8 + 
   (ln2*(21261783/N^10 - 1637505/N^9 + 141879/N^8 - 14049/N^7 + 1623/N^6 - 
       225/N^5 + 39/N^4 - 9/N^3 + 3/N^2 - 3/(2*N))*z2 + 
     (49610827/(4*N^10) - 3820845/(4*N^9) + 331051/(4*N^8) - 32781/(4*N^7) + 
       3787/(4*N^6) - 525/(4*N^5) + 91/(4*N^4) - 21/(4*N^3) + 7/(4*N^2) - 
       7/(8*N))*z3)/2^N, S[1, 3, {2, 1}, N] -> 
  -li4half - ln2^4/24 + ln2^2*z2 - (13*z2^2)/40 + 
   2^N*(-2686157/(2*N^10) - 620635/(6*N^9) - 26887/(3*N^8) - 2662/(3*N^7) - 
     205/(2*N^6) - 29/(2*N^5) - 2/N^4 - N^(-3) + 
     (14174522/N^10 + 1091670/N^9 + 94586/N^8 + 9366/N^7 + 1082/N^6 + 
       150/N^5 + 26/N^4 + 6/N^3 + 2/N^2 + 2/N)*z3), 
 S[1, 4, {1/2, 2}, N] -> -2*li5half - ln2^5/40 - 522749/(10*N^10) - 
   200267/(45*N^9) - 1292/(3*N^8) - 338/(7*N^7) - 41/(6*N^6) - 3/(5*N^5) - 
   1/(2*N^4) + (ln2^3*z2)/3 + ln2*(-li4half - z2^2/20) + 
   (ln2^4*(-7087261/(12*N^10) + 181945/(4*N^9) - 47293/(12*N^8) + 
       1561/(4*N^7) - 541/(12*N^6) + 25/(4*N^5) - 13/(12*N^4) + 1/(4*N^3) - 
       1/(12*N^2) + 1/(24*N)) + li4half*(-14174522/N^10 + 1091670/N^9 - 
       94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + 
       N^(-1)) + ln2^2*(14174522/N^10 - 1091670/N^9 + 94586/N^8 - 9366/N^7 + 
       1082/N^6 - 150/N^5 + 26/N^4 - 6/N^3 + 2/N^2 - N^(-1))*z2 + 
     (56698088/(5*N^10) - 873336/N^9 + 378344/(5*N^8) - 37464/(5*N^7) + 
       4328/(5*N^6) - 120/N^5 + 104/(5*N^4) - 24/(5*N^3) + 8/(5*N^2) - 
       4/(5*N))*z2^2)/2^N + (7*z2*z3)/8 + (31*z5)/32, 
 S[2, 1, {2, 1}, N] -> (1/(88*N^10) - 1/(160*N^8) + 1/(168*N^6) - 
     1/(80*N^4) + 1/(8*N^2) - 3/(4*N))*z2 - (3*z2*LG[N])/2 + 
   2^N*(-314751848833/(1260*N^11) - 13719321263/(840*N^10) - 
     369745472/(315*N^9) - 117818011/(1260*N^8) - 249949/(30*N^7) - 
     50249/(60*N^6) - 286/(3*N^5) - 73/(6*N^4) - N^(-3) + 
     (141745220/N^11 + 9825030/N^10 + 756688/N^9 + 65562/N^8 + 6492/N^7 + 
       750/N^6 + 104/N^5 + 18/N^4 + 4/N^3 + 2/N^2)*LG[N]), 
 S[2, 3, {1/2, 2}, N] -> 4*li5half - ln2^5/30 - 165271/(10*N^10) - 
   7851/(5*N^9) - 515/(3*N^8) - 155/(7*N^7) - 23/(6*N^6) - 1/(5*N^5) - 
   1/(2*N^4) - (5*ln2^3*z2)/12 + (53*ln2*z2^2)/40 - (7*ln2^2*z3)/16 - 
   (35*z2*z3)/16 + (ln2*(-14737545/N^10 + 1135032/N^9 - 98343/N^8 + 
       9738/N^7 - 1125/N^6 + 156/N^5 - 27/N^4 + 6/N^3 - 3/(2*N^2))*z2 + 
     (-34387605/(4*N^10) + 662102/N^9 - 229467/(4*N^8) + 11361/(2*N^7) - 
       2625/(4*N^6) + 91/N^5 - 63/(4*N^4) + 7/(2*N^3) - 7/(8*N^2))*z3)/2^N + 
   (93*z5)/64, S[1, 1, 1, {1/2, 1, 1}, N] -> 
  (3*z3)/4 + (18584292777671/(302400*N^10) - 2636318820941/(604800*N^9) + 
     9595279/(28*N^8) - 43437449/(1440*N^7) + 1082509/(360*N^6) - 
     98881/(288*N^5) + 1081/(24*N^4) - 51/(8*N^3) + 1/(2*N^2) + 
     (7087261/N^10 - 545835/N^9 + 47293/N^8 - 4683/N^7 + 541/N^6 - 75/N^5 + 
       13/N^4 - 3/N^3 + N^(-2) - 1/(2*N))*z2 + 
     (-114141933977/(2520*N^10) + 1885583991/(560*N^9) - 
       352692847/(1260*N^8) + 8309528/(315*N^7) - 57343/(20*N^6) + 
       44099/(120*N^5) - 343/(6*N^4) + 133/(12*N^3) - 5/(2*N^2))*LG[N] + 
     (7087261/N^10 - 545835/N^9 + 47293/N^8 - 4683/N^7 + 541/N^6 - 75/N^5 + 
       13/N^4 - 3/N^3 + N^(-2) - 1/(2*N))*LG[N]^2)/2^N, 
 S[1, 1, 1, {2, 1, 1}, N] -> 2^N*(161474059423573/(302400*N^11) + 
    10119934609481/(302400*N^10) + 98812876163/(43200*N^9) + 
    143966209/(840*N^8) + 2543399/(180*N^7) + 921263/(720*N^6) + 
    17953/(144*N^5) + 35/(3*N^4) + 3/(4*N^3) - N^(-2) + 
    (102247563/N^11 + 7087261/N^10 + 545835/N^9 + 47293/N^8 + 4683/N^7 + 
      541/N^6 + 75/N^5 + 13/N^4 + 3/N^3 + N^(-2) + N^(-1))*z2 + 
    (-1639067023549/(3080*N^11) - 89382858377/(2520*N^10) - 
      2192758063/(840*N^9) - 270084727/(1260*N^8) - 25058197/(1260*N^7) - 
      42343/(20*N^6) - 15809/(60*N^5) - 235/(6*N^4) - 43/(6*N^3) - N^(-2))*
     LG[N] + (102247563/N^11 + 7087261/N^10 + 545835/N^9 + 47293/N^8 + 
      4683/N^7 + 541/N^6 + 75/N^5 + 13/N^4 + 3/N^3 + N^(-2) + N^(-1))*
     LG[N]^2), S[1, 1, 2, {-2, 1/2, -1}, N] -> 
  941/(120*N^10) + 763/(540*N^9) - 59/(36*N^8) + 1/(9*N^7) + 37/(72*N^6) - 
   79/(180*N^5) + 5/(24*N^4) - 1/(18*N^3) - (ln2^2*z2)/2 + 
   (-1)^N*(748035/(2*N^10) - 130101/(4*N^9) + 25893/(8*N^8) - 1505/(4*N^7) + 
     105/(2*N^6) - 37/(4*N^5) + 9/(4*N^4) - 3/(4*N^3) + 1/(4*N^2))*z2 + 
   (-2)^N*(-(z3/N) + (2518/(729*N^10) + 4430/(2187*N^9) - 106/(729*N^8) - 
       98/(243*N^7) - 14/(243*N^6) + 10/(81*N^5) + 2/(27*N^4) - 2/(27*N^3) - 
       2/(9*N^2) + 2/(3*N))*H[-2, 0, -1, 1] + 
     (2518/(729*N^10) + 4430/(2187*N^9) - 106/(729*N^8) - 98/(243*N^7) - 
       14/(243*N^6) + 10/(81*N^5) + 2/(27*N^4) - 2/(27*N^3) - 2/(9*N^2) + 
       2/(3*N))*H[0, -2, -1, 1]) - H[-2, 0, -1, 1, 1] - H[-2, 0, 1, -1, 1] - 
   H[-2, 1, 0, -1, 1] - H[0, -2, -1, 1, 1] - H[0, -2, 1, -1, 1] + 
   (-H[-2, 0, -1, 1] - H[0, -2, -1, 1])*Log[3] + 
   (-2)^N*(z3/N + (-1259/(729*N^10) - 2215/(2187*N^9) + 53/(729*N^8) + 
       49/(243*N^7) + 7/(243*N^6) - 5/(81*N^5) - 1/(27*N^4) + 1/(27*N^3) + 
       1/(9*N^2) - 1/(3*N))*z2*Log[3]) + 
   z2*(H[-2, 1, 1]/2 + H[-1, 2, 1]/2 + Log[3]^2/2), 
 S[1, 1, 2, {-2, 1/2, 1}, N] -> 
  (-1)^N*(-172270339/(280*N^10) + 22471307/(420*N^9) - 1277213/(240*N^8) + 
     9281/(15*N^7) - 695/(8*N^6) + 181/(12*N^5) - 3/N^4 + 1/(2*N^3) + 
     (-748035/N^10 + 130101/(2*N^9) - 25893/(4*N^8) + 1505/(2*N^7) - 
       105/N^6 + 37/(2*N^5) - 9/(2*N^4) + 3/(2*N^3) - 1/(2*N^2))*z2) + 
   (5*ln2*z3)/8 + (-2)^N*(6295/(2916*N^10) + 11075/(8748*N^9) - 
     265/(2916*N^8) - 245/(972*N^7) - 35/(972*N^6) + 25/(324*N^5) + 
     5/(108*N^4) - 5/(108*N^3) - 5/(36*N^2) + 5/(12*N))*z3 - 
   H[0, -1, 1, 2, 1] - H[0, -1, 2, 1, 1] - H[0, 1, -1, 2, 1] - 
   (5*z3*Log[3])/8, S[1, 1, 2, {1/2, 2, 1}, N] -> 
  -3*li4half - ln2^4/8 + 575779207/(1050*N^10) + 140050/(3*N^9) + 
   2847917/(630*N^8) + 10652/(21*N^7) + 6079/(90*N^6) + 54/(5*N^5) + 
   17/(6*N^4) + N^(-2) + (3*ln2^2*z2)/2 + 
   (-941812/N^10 - 1202684/(15*N^9) - 7764/N^8 - 18292/(21*N^7) - 116/N^6 - 
     284/(15*N^5) - 4/N^4 - 4/(3*N^3) - 2/N)*z2 + (81*z2^2)/40 - 
   (21*ln2*z3)/8 + (ln2*(21261783/N^10 - 1637505/N^9 + 141879/N^8 - 
       14049/N^7 + 1623/N^6 - 225/N^5 + 39/N^4 - 9/N^3 + 3/N^2 - 3/(2*N))*
      z2 + (-148832481/(4*N^10) + 11462535/(4*N^9) - 993153/(4*N^8) + 
       98343/(4*N^7) - 11361/(4*N^6) + 1575/(4*N^5) - 273/(4*N^4) + 
       63/(4*N^3) - 21/(4*N^2) + 21/(8*N))*z3)/2^N, 
 S[1, 1, 2, {1/2, 2, -1}, N] -> 4*li4half - ln2^4/2 + 
   (20827*E^(I*N*Pi))/(486*N^10) - (358*E^(I*N*Pi))/(81*N^9) - 
   (136*E^(I*N*Pi))/(27*N^8) + (28*E^(I*N*Pi))/(27*N^7) + 
   (17*E^(I*N*Pi))/(18*N^6) - (2*E^(I*N*Pi))/(3*N^5) + E^(I*N*Pi)/(6*N^4) - 
   (3*ln2^2*z2)/2 + (470906*z2)/N^10 + (601342*z2)/(15*N^9) + (3882*z2)/N^8 + 
   (9146*z2)/(21*N^7) + (58*z2)/N^6 + (142*z2)/(15*N^5) + (2*z2)/N^4 + 
   (2*z2)/(3*N^3) + z2/N - (89*z2^2)/40 + 3*ln2*z3 - z2*H[-2, -3, 1] - 
   (ln2^2*H[-1, -2, 1])/2 + (z2*H[-1, -2, 1])/2 + (3*z2*H[-1/2, -1, 1])/2 + 
   ln2^2*H[0, -2, 1] + ln2*H[-2, 0, 1, 1] + ln2*H[-2, 0, 2, 1] - 
   ln2*H[-1, 0, -2, 1] + ln2*H[0, -2, 1, 1] - ln2*H[0, -1, -2, 1] + 
   ln2*H[0, 0, -2, 1] - ln2*H[0, 0, 2, 1] + ln2*H[0, 1, -2, 1] - 
   H[-2, -3, 0, -1, 1] - H[-2, 0, -3, -1, 1] - H[-2, 0, -1, -3, 1] - 
   H[-1, -2, 0, 1, 1] - H[-1, -2, 0, 2, 1] - H[-1, 0, -2, 1, 1] - 
   H[-1, 0, 0, -2, 1] + 2*H[-1, 0, 0, 2, 1] - H[-1, 0, 1, -2, 1] + 
   H[-1, 0, 1, 2, 1] - H[0, -2, -3, -1, 1] - H[0, -2, -1, -3, 1] - 
   H[0, -1, 0, -2, 1] - H[0, 0, -1, -2, 1] + (ln2^3*Log[3])/2 - 
   H[-2, 0, -1, 1]*Log[3] - H[-2, 0, 1, 1]*Log[3] - H[0, -2, -1, 1]*Log[3] - 
   H[0, -2, 1, 1]*Log[3] - H[0, 1, -2, 1]*Log[3] + 
   ((-28349044*ln2^3)/(3*N^10) + (727780*ln2^3)/N^9 - 
     (189172*ln2^3)/(3*N^8) + (6244*ln2^3)/N^7 - (2164*ln2^3)/(3*N^6) + 
     (100*ln2^3)/N^5 - (52*ln2^3)/(3*N^4) + (4*ln2^3)/N^3 - 
     (4*ln2^3)/(3*N^2) + (2*ln2^3)/(3*N) - (7087261*ln2*z2)/N^10 + 
     (545835*ln2*z2)/N^9 - (47293*ln2*z2)/N^8 + (4683*ln2*z2)/N^7 - 
     (541*ln2*z2)/N^6 + (75*ln2*z2)/N^5 - (13*ln2*z2)/N^4 + (3*ln2*z2)/N^3 - 
     (ln2*z2)/N^2 + (ln2*z2)/(2*N) - (511237815*z3)/(4*N^11) + 
     (204495126*H[-2, 0, -1, 1])/N^11 - (14174522*H[-2, 0, -1, 1])/N^10 + 
     (1091670*H[-2, 0, -1, 1])/N^9 - (94586*H[-2, 0, -1, 1])/N^8 + 
     (9366*H[-2, 0, -1, 1])/N^7 - (1082*H[-2, 0, -1, 1])/N^6 + 
     (150*H[-2, 0, -1, 1])/N^5 - (26*H[-2, 0, -1, 1])/N^4 + 
     (6*H[-2, 0, -1, 1])/N^3 - (2*H[-2, 0, -1, 1])/N^2 + H[-2, 0, -1, 1]/N + 
     (204495126*H[0, -2, -1, 1])/N^11 - (14174522*H[0, -2, -1, 1])/N^10 + 
     (1091670*H[0, -2, -1, 1])/N^9 - (94586*H[0, -2, -1, 1])/N^8 + 
     (9366*H[0, -2, -1, 1])/N^7 - (1082*H[0, -2, -1, 1])/N^6 + 
     (150*H[0, -2, -1, 1])/N^5 - (26*H[0, -2, -1, 1])/N^4 + 
     (6*H[0, -2, -1, 1])/N^3 - (2*H[0, -2, -1, 1])/N^2 + H[0, -2, -1, 1]/N - 
     (14174522*H[0, 2, 2, 1])/N^10 + (1091670*H[0, 2, 2, 1])/N^9 - 
     (94586*H[0, 2, 2, 1])/N^8 + (9366*H[0, 2, 2, 1])/N^7 - 
     (1082*H[0, 2, 2, 1])/N^6 + (150*H[0, 2, 2, 1])/N^5 - 
     (26*H[0, 2, 2, 1])/N^4 + (6*H[0, 2, 2, 1])/N^3 - (2*H[0, 2, 2, 1])/N^2 + 
     H[0, 2, 2, 1]/N - (14174522*H[3, 2, 2, 1])/N^10 + 
     (1091670*H[3, 2, 2, 1])/N^9 - (94586*H[3, 2, 2, 1])/N^8 + 
     (9366*H[3, 2, 2, 1])/N^7 - (1082*H[3, 2, 2, 1])/N^6 + 
     (150*H[3, 2, 2, 1])/N^5 - (26*H[3, 2, 2, 1])/N^4 + 
     (6*H[3, 2, 2, 1])/N^3 - (2*H[3, 2, 2, 1])/N^2 + H[3, 2, 2, 1]/N - 
     (102247563*z2*Log[3])/N^11 + (7087261*z2*Log[3])/N^10 - 
     (545835*z2*Log[3])/N^9 + (47293*z2*Log[3])/N^8 - (4683*z2*Log[3])/N^7 + 
     (541*z2*Log[3])/N^6 - (75*z2*Log[3])/N^5 + (13*z2*Log[3])/N^4 - 
     (3*z2*Log[3])/N^3 + (z2*Log[3])/N^2 - (z2*Log[3])/(2*N))/2^N, 
 S[1, 1, 2, {2, 1/2, 1}, N] -> -7024381529/(4200*N^10) + 12074023/(84*N^9) - 
   17752037/(1260*N^8) + 48191/(30*N^7) - 78743/(360*N^6) + 147/(4*N^5) - 
   187/(24*N^4) + 2/N^3 - 1/(2*N^2) + 
   (-2033482/N^10 + 5242949/(30*N^9) - 17130/N^8 + 82027/(42*N^7) - 266/N^6 + 
     1349/(30*N^5) - 10/N^4 + 19/(6*N^3) - 3/(2*N^2) + N^(-1))*z2 - 
   (17*z2^2)/40 + 2^N*(35436305/(4*N^10) + 2729175/(4*N^9) + 236465/(4*N^8) + 
     23415/(4*N^7) + 2705/(4*N^6) + 375/(4*N^5) + 65/(4*N^4) + 15/(4*N^3) + 
     5/(4*N^2) + 5/(4*N))*z3, S[1, 1, 3, {1/2, 2, 1}, N] -> 
  -2*li5half - ln2^5/40 + 1338589/(15*N^10) + 2051213/(270*N^9) + 
   4415/(6*N^8) + 3469/(42*N^7) + 32/(3*N^6) + 67/(30*N^5) + 1/(3*N^3) + 
   (ln2^3*z2)/3 + ln2*(-li4half - z2^2/20) + 
   (ln2^4*(-7087261/(12*N^10) + 181945/(4*N^9) - 47293/(12*N^8) + 
       1561/(4*N^7) - 541/(12*N^6) + 25/(4*N^5) - 13/(12*N^4) + 1/(4*N^3) - 
       1/(12*N^2) + 1/(24*N)) + li4half*(-14174522/N^10 + 1091670/N^9 - 
       94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + 
       N^(-1)) + ln2^2*(14174522/N^10 - 1091670/N^9 + 94586/N^8 - 9366/N^7 + 
       1082/N^6 - 150/N^5 + 26/N^4 - 6/N^3 + 2/N^2 - N^(-1))*z2 + 
     (-92134393/(20*N^10) + 1419171/(4*N^9) - 614809/(20*N^8) + 
       60879/(20*N^7) - 7033/(20*N^6) + 195/(4*N^5) - 169/(20*N^4) + 
       39/(20*N^3) - 13/(20*N^2) + 13/(40*N))*z2^2)/2^N + 
   (-941812/N^10 - 1202684/(15*N^9) - 7764/N^8 - 18292/(21*N^7) - 116/N^6 - 
     284/(15*N^5) - 4/N^4 - 4/(3*N^3) - 2/N)*z3 - (21*z2*z3)/16 + 
   (403*z5)/64, S[1, 1, 3, {1, 1/2, 2}, N] -> 
  ln2^4*(-1/(3168*N^10) + 1/(5760*N^8) - 1/(6048*N^6) + 1/(2880*N^4) - 
     1/(288*N^2) + 1/(48*N)) + li4half*(-1/(132*N^10) + 1/(240*N^8) - 
     1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 1/(2*N)) + 
   25872833/(1800*N^10) + 76252213/(56700*N^9) + 72923/(504*N^8) + 
   161197/(8820*N^7) + 869/(360*N^6) + 851/(900*N^5) - 5/(24*N^4) + 
   2/(9*N^3) - (3*ln2^3*z2)/4 + (1/(2640*N^10) - 1/(4800*N^8) + 
     1/(5040*N^6) - 1/(2400*N^4) + 1/(240*N^2) - 1/(40*N))*z2^2 + 
   ln2^2*((-1/(264*N^10) + 1/(480*N^8) - 1/(504*N^6) + 1/(240*N^4) - 
       1/(24*N^2) + 1/(4*N))*z2 - (7*z3)/16) + 
   ln2*(-7/(1056*N^10) + 7/(1920*N^8) - 1/(288*N^6) + 7/(960*N^4) - 
     7/(96*N^2) + 7/(16*N))*z3 + 
   (ln2*(52373520/N^10 - 3843531/N^9 + 314370/N^8 - 29001/N^7 + 3060/N^6 - 
       375/N^5 + 54/N^4 - 9/N^3 + 3/(2*N^2))*z2 + 
     (30551220/N^10 - 8968239/(4*N^9) + 366765/(2*N^8) - 67669/(4*N^7) + 
       1785/N^6 - 875/(4*N^5) + 63/(2*N^4) - 21/(4*N^3) + 7/(8*N^2))*z3)/
    2^N + (li4half + ln2^4/24 + (ln2^2*z2)/2 - z2^2/20 + (7*ln2*z3)/8)*LG[N], 
 S[1, 2, 1, {1/2, 2, 1}, N] -> li4half + ln2^4/24 + 
   25777713121/(25200*N^10) + 607502927/(7560*N^9) + 17748517/(2520*N^8) + 
   12255521/(17640*N^7) + 27907/(360*N^6) + 949/(100*N^5) + 19/(12*N^4) - 
   1/(9*N^3) - 1/(2*N^2) + (ln2^2*z2)/2 - (17*z2^2)/40 + (21*ln2*z3)/8 + 
   (-3264071/(5*N^10) - 277879/(5*N^9) - 16145/(3*N^8) - 12679/(21*N^7) - 
     241/(3*N^6) - 197/(15*N^5) - 3/N^4 - 1/(3*N^3) - N^(-2))*LG[N] + 
   ((1395344777/(1680*N^10) - 80761413/(1120*N^9) + 6013927/(840*N^8) - 
       87169/(105*N^7) + 4629/(40*N^6) - 1619/(80*N^5) + 19/(4*N^4) - 
       13/(8*N^3) + 3/(4*N^2))*z2 + (-21261783/N^10 + 1637505/N^9 - 
       141879/N^8 + 14049/N^7 - 1623/N^6 + 225/N^5 - 39/N^4 + 9/N^3 - 3/N^2 + 
       3/(2*N))*z2*LG[N])/2^N, S[2, 1, 1, {2, 1, 1}, N] -> 
  2^N*(25724106962231/(151200*N^11) + 3072222853781/(302400*N^10) + 
    410774761/(630*N^9) + 806495/(18*N^8) + 292181/(90*N^7) + 
    33901/(144*N^6) + 161/(12*N^5) - 1/(4*N^4) - N^(-3) + 
    (70872610/N^11 + 4912515/N^10 + 378344/N^9 + 32781/N^8 + 3246/N^7 + 
      375/N^6 + 52/N^5 + 9/N^4 + 2/N^3 + N^(-2))*z2 + 
    (-314751848833/(1260*N^11) - 13719321263/(840*N^10) - 
      369745472/(315*N^9) - 117818011/(1260*N^8) - 249949/(30*N^7) - 
      50249/(60*N^6) - 286/(3*N^5) - 73/(6*N^4) - N^(-3))*LG[N] + 
    (70872610/N^11 + 4912515/N^10 + 378344/N^9 + 32781/N^8 + 3246/N^7 + 
      375/N^6 + 52/N^5 + 9/N^4 + 2/N^3 + N^(-2))*LG[N]^2), 
 S[2, 1, 2, {-2, 1/2, -1}, N] -> 37/(20*N^10) - 463/(270*N^9) + 5/(144*N^8) + 
   47/(84*N^7) - 31/(72*N^6) + 11/(60*N^5) - 1/(24*N^4) - (ln2^3*z2)/4 + 
   (-1)^N*(-267769/(8*N^10) + 6693/(2*N^9) - 1565/(4*N^8) + 109/(2*N^7) - 
     77/(8*N^6) + 5/(2*N^5) - 7/(8*N^4) + 1/(4*N^3))*z2 - (ln2*z2^2)/2 - 
   H[-1, -2, 1]*H[-2, 0, -1, 1] - H[-1, -2, 1]*H[0, -2, -1, 1] + 
   H[0, -2, 0, -1, 1, 1] + H[0, -2, 0, 1, -1, 1] + H[0, -2, 1, 0, -1, 1] + 
   2*H[0, 0, -2, -1, 1, 1] + 2*H[0, 0, -2, 1, -1, 1] + 
   2*H[0, 0, 1, -2, -1, 1] + H[0, 1, -2, 0, -1, 1] + H[0, 1, 0, -2, -1, 1] + 
   (3*z2^2*Log[3])/4 + ln2^2*(-H[-2, 0, -1, 1] - H[0, -2, -1, 1] + 
     (z2*Log[3])/2) + (-2)^N*(-(z3/N^2) + 
     (4430/(243*N^10) - 848/(729*N^9) - 686/(243*N^8) - 28/(81*N^7) + 
       50/(81*N^6) + 8/(27*N^5) - 2/(9*N^4) - 4/(9*N^3) + 2/(3*N^2))*
      H[-2, 0, -1, 1] + (4430/(243*N^10) - 848/(729*N^9) - 686/(243*N^8) - 
       28/(81*N^7) + 50/(81*N^6) + 8/(27*N^5) - 2/(9*N^4) - 4/(9*N^3) + 
       2/(3*N^2))*H[0, -2, -1, 1] + (424/(729*N^9) + 14/(81*N^7) - 
       4/(27*N^5) + 2/(9*N^3))*z2*Log[3]) + 
   (-2)^N*(z3/N^2 + (-2215/(243*N^10) + 343/(243*N^8) - 25/(81*N^6) + 
       1/(9*N^4) - 1/(3*N^2))*z2*Log[3]) + 
   z2*((-3*H[-2, 0, -1, 1])/2 - H[-1, 1, 2, 1]/2 - (3*H[0, -2, -1, 1])/2 - 
     H[0, -2, 1, 1]/2 - H[0, 1, -2, 1]/2 + (H[-1, -2, 1]*Log[3])/2), 
 S[2, 1, 2, {-2, 1/2, 1}, N] -> -3*li4half*ln2 - ln2^5/8 + (3*ln2^3*z2)/4 + 
   (9*ln2*z2^2)/40 + (-1)^N*(4626385/(84*N^10) - 27487/(5*N^9) + 
     153871/(240*N^8) - 1091/(12*N^7) + 389/(24*N^6) - 13/(4*N^5) + 
     1/(2*N^4) + (267769/(4*N^10) - 6693/N^9 + 1565/(2*N^8) - 109/N^7 + 
       77/(4*N^6) - 5/N^5 + 7/(4*N^4) - 1/(2*N^3))*z2) + 
   (-2)^N*(11075/(972*N^10) - 530/(729*N^9) - 1715/(972*N^8) - 35/(162*N^7) + 
     125/(324*N^6) + 5/(27*N^5) - 5/(36*N^4) - 5/(18*N^3) + 5/(12*N^2))*z3 + 
   z3*((-5*ln2^2)/8 - (5*H[-1, -2, 1])/8) + 2*H[0, -1, 1, 1, 2, 1] + 
   H[0, -1, 1, 2, 1, 1] + H[0, 1, -1, 1, 2, 1], 
 S[2, 1, 2, {1/2, 2, 1}, N] -> -758319481/(840*N^11) + 28039091/(700*N^10) + 
   7192783/(1890*N^9) + 75017/(180*N^8) + 1878/(35*N^7) + 293/(36*N^6) + 
   67/(30*N^5) - 1/(4*N^4) + 2/(3*N^3) - (3*ln2^3*z2)/4 - (3*ln2*z2^2)/4 + 
   (21*ln2^2*z3)/16 + z2*(406910/N^11 - 343981/(5*N^10) - 32681/(5*N^9) - 
     2147/(3*N^8) - 1937/(21*N^7) - 43/(3*N^6) - 43/(15*N^5) - N^(-4) + 
     1/(3*N^3) - N^(-2) + (21*z3)/16), S[2, 2, 1, {1/2, 2, 1}, N] -> 
  2*li5half - ln2^5/60 + 34360515081552111/(14*N^21) - 
   35979832506825769/(1260*N^20) + 653164449348679/(42*N^19) - 
   655732145908241/(1260*N^18) + 53355110346221/(315*N^17) - 
   3350613685981/(252*N^16) + 274424727711/(70*N^15) - 
   893281152431/(1260*N^14) + 256482187127/(1260*N^13) + 
   31510485197/(2520*N^12) + 290025808/(315*N^11) + 1395137/(20*N^10) + 
   13667555/(2268*N^9) + 1754/(3*N^8) + 564881/(8820*N^7) + 23/(3*N^6) + 
   69/(50*N^5) - 2/(9*N^3) - (7*ln2^3*z2)/12 + (8*ln2*z2^2)/5 - 
   (21*ln2^2*z3)/16 - (21*z2*z3)/16 + (31*z5)/32 + 
   (-1392651038856600/N^21 + 10725692530460/N^20 - 9293100113640/N^19 + 
     204489463864/N^18 - 106308915000/N^17 + 5530419028/N^16 - 
     2551413960/N^15 + 314473968/N^14 - 141745220/N^13 - 24993982/N^12 + 
     756688/N^11 - 47686/N^10 - 203882/(45*N^9) - 496/N^8 - 1340/(21*N^7) - 
     10/N^6 - 34/(15*N^5) - 2/(3*N^3))*LG[N] + 
   ((-4912515/(44*N^20) + 94586/(11*N^19) + 10676409/(176*N^18) - 
       256054/(55*N^17) - 357779463/(6160*N^16) + 41253847/(9240*N^15) + 
       21547171/(176*N^14) - 2901533/(308*N^13) - 7560251703/(6160*N^12) + 
       6269153473/(840*N^11) - 644786213/(1120*N^10) + 5248081/(105*N^9) - 
       2084263/(420*N^8) + 11509/(20*N^7) - 6419/(80*N^6) + 14/N^5 - 
       25/(8*N^4) + 3/(4*N^3))*z2 + (14737545/N^10 - 1135032/N^9 + 
       98343/N^8 - 9738/N^7 + 1125/N^6 - 156/N^5 + 27/N^4 - 6/N^3 + 
       3/(2*N^2))*z2*LG[N])/2^N, S[1, 1, 1, 1, {1/2, 2, 1, 1}, N] -> 
  -3*li4half - ln2^4/8 - 25291803223/(12600*N^10) - 
   134889193063/(907200*N^9) - 3813722/(315*N^8) - 5946741/(5488*N^7) - 
   18941/(180*N^6) - 190517/(18000*N^5) - 1/(3*N^4) - 19/(108*N^3) + 
   1/(2*N^2) - 2/N + (3*ln2^2*z2)/2 + 
   (-470906/N^10 - 601342/(15*N^9) - 3882/N^8 - 9146/(21*N^7) - 58/N^6 - 
     142/(15*N^5) - 2/N^4 - 2/(3*N^3) - N^(-1))*z2 + (12*z2^2)/5 - 
   (7*ln2*z3)/8 + (ln2*(306742689/N^11 - 21261783/N^10 + 1637505/N^9 - 
       141879/N^8 + 14049/N^7 - 1623/N^6 + 225/N^5 - 39/N^4 + 9/N^3 - 3/N^2 + 
       3/(2*N))*z2 + (715732941/(4*N^11) - 49610827/(4*N^10) + 
       3820845/(4*N^9) - 331051/(4*N^8) + 32781/(4*N^7) - 3787/(4*N^6) + 
       525/(4*N^5) - 91/(4*N^4) + 21/(4*N^3) - 7/(4*N^2) + 7/(8*N))*z3)/2^N + 
   (1428138841/(630*N^10) + 1385608621/(7560*N^9) + 500479/(30*N^8) + 
     3823133/(2205*N^7) + 628/(3*N^6) + 2993/(100*N^5) + 5/N^4 + 
     25/(18*N^3) - 2/N)*LG[N] + (-470906/N^10 - 601342/(15*N^9) - 3882/N^8 - 
     9146/(21*N^7) - 58/N^6 - 142/(15*N^5) - 2/N^4 - 2/(3*N^3) - N^(-1))*
    LG[N]^2, S[1, 1, 1, 1, {2, 1/2, 1, 1}, N] -> 
  -658329895817/(80640*N^10) + 1157003035603/(1814400*N^9) - 
   561462457/(10080*N^8) + 120773113/(21952*N^7) - 1789889/(2880*N^6) + 
   2906087/(36000*N^5) - 1115/(96*N^4) + 295/(216*N^3) + 1/(8*N^2) + N^(-1) + 
   (-1016741/N^10 + 5242949/(60*N^9) - 8565/N^8 + 82027/(84*N^7) - 133/N^6 + 
     1349/(60*N^5) - 5/N^4 + 19/(12*N^3) - 3/(4*N^2) + 1/(2*N))*z2 - 
   (21*z2^2)/20 + 2^N*(21261783/(2*N^10) + 1637505/(2*N^9) + 141879/(2*N^8) + 
     14049/(2*N^7) + 1623/(2*N^6) + 225/(2*N^5) + 39/(2*N^4) + 9/(2*N^3) + 
     3/(2*N^2) + 3/(2*N))*z3 + (12674220233/(2016*N^10) - 
     1960959499/(3780*N^9) + 339106/(7*N^8) - 183623299/(35280*N^7) + 
     157727/(240*N^6) - 2506/(25*N^5) + 19/N^4 - 157/(36*N^3) + 3/(4*N^2) + 
     N^(-1))*LG[N] + (-1016741/N^10 + 5242949/(60*N^9) - 8565/N^8 + 
     82027/(84*N^7) - 133/N^6 + 1349/(60*N^5) - 5/N^4 + 19/(12*N^3) - 
     3/(4*N^2) + 1/(2*N))*LG[N]^2, S[1, 1, 1, 1, {2, 1, 1, 1}, N] -> 
  2^N*(-195892146673793/(725760*N^11) - 435524399651/(28350*N^10) - 
    12485877011/(13440*N^9) - 10717463177/(181440*N^8) - 
    19857025/(5184*N^7) - 36683/(160*N^6) - 337/(48*N^5) + 17/(8*N^4) + 
    1/(6*N^3) + (-1639067023549/(6160*N^11) - 89382858377/(5040*N^10) - 
      2192758063/(1680*N^9) - 270084727/(2520*N^8) - 25058197/(2520*N^7) - 
      42343/(40*N^6) - 15809/(120*N^5) - 235/(12*N^4) - 43/(12*N^3) - 
      1/(2*N^2))*z2 + (68165042/N^11 + 14174522/(3*N^10) + 363890/N^9 + 
      94586/(3*N^8) + 3122/N^7 + 1082/(3*N^6) + 50/N^5 + 26/(3*N^4) + 2/N^3 + 
      2/(3*N^2) + 2/(3*N))*z3 + (161474059423573/(302400*N^11) + 
      10119934609481/(302400*N^10) + 98812876163/(43200*N^9) + 
      143966209/(840*N^8) + 2543399/(180*N^7) + 921263/(720*N^6) + 
      17953/(144*N^5) + 35/(3*N^4) + 3/(4*N^3) - N^(-2) + 
      (102247563/N^11 + 7087261/N^10 + 545835/N^9 + 47293/N^8 + 4683/N^7 + 
        541/N^6 + 75/N^5 + 13/N^4 + 3/N^3 + N^(-2) + N^(-1))*z2)*LG[N] + 
    (-1639067023549/(6160*N^11) - 89382858377/(5040*N^10) - 
      2192758063/(1680*N^9) - 270084727/(2520*N^8) - 25058197/(2520*N^7) - 
      42343/(40*N^6) - 15809/(120*N^5) - 235/(12*N^4) - 43/(12*N^3) - 
      1/(2*N^2))*LG[N]^2 + (34082521/N^11 + 7087261/(3*N^10) + 181945/N^9 + 
      47293/(3*N^8) + 1561/N^7 + 541/(3*N^6) + 25/N^5 + 13/(3*N^4) + N^(-3) + 
      1/(3*N^2) + 1/(3*N))*LG[N]^3), S[1, 1, 1, 2, {1, 1/2, 2, 1}, N] -> 
  -4*li5half + ln2^5/30 - 313549301/(9000*N^10) - 61612189/(18900*N^9) - 
   2646769/(7560*N^8) - 388877/(8820*N^7) - 7511/(1080*N^6) - 223/(300*N^5) - 
   23/(24*N^4) + 1/(2*N^3) - 1/(2*N^2) - (13*ln2^3*z2)/12 + 
   z2*(897533/(15*N^10) + 979801/(175*N^9) + 12631/(21*N^8) + 
     166979/(2205*N^7) + 173/(15*N^6) + 487/(225*N^5) + 1/(3*N^4) + 
     7/(9*N^3) - N^(-2) + 2/N + (7*z3)/4) + 
   (ln2*(52373520/N^10 - 3843531/N^9 + 314370/N^8 - 29001/N^7 + 3060/N^6 - 
       375/N^5 + 54/N^4 - 9/N^3 + 3/(2*N^2))*z2 + 
     (-91653660/N^10 + 26904717/(4*N^9) - 1100295/(2*N^8) + 203007/(4*N^7) - 
       5355/N^6 + 2625/(4*N^5) - 189/(2*N^4) + 63/(4*N^3) - 21/(8*N^2))*z3)/
    2^N - (93*z5)/64 + ln2*((-83*z2^2)/40 + 
     z3*(7/(352*N^10) - 7/(640*N^8) + 1/(96*N^6) - 7/(320*N^4) + 7/(32*N^2) - 
       21/(16*N) - (21*LG[N])/8)) + li4half*(1/(44*N^10) - 1/(80*N^8) + 
     1/(84*N^6) - 1/(40*N^4) + 1/(4*N^2) - 3/(2*N) - 3*LG[N]) + 
   ln2^4*(1/(1056*N^10) - 1/(1920*N^8) + 1/(2016*N^6) - 1/(960*N^4) + 
     1/(96*N^2) - 1/(16*N) - LG[N]/8) + 
   z2^2*(-27/(1760*N^10) + 27/(3200*N^8) - 9/(1120*N^6) + 27/(1600*N^4) - 
     27/(160*N^2) + 81/(80*N) + (81*LG[N])/40) + 
   ln2^2*((21*z3)/16 + z2*(-1/(88*N^10) + 1/(160*N^8) - 1/(168*N^6) + 
       1/(80*N^4) - 1/(8*N^2) + 3/(4*N) + (3*LG[N])/2)), 
 S[1, 1, 1, 2, {1, 1/2, 2, -1}, N] -> (74*li5half)/21 + (107*ln2^5)/840 + 
   (-1)^N*(1117/(81*N^10) - 250/(27*N^9) - 175/(432*N^8) + 53/(36*N^7) - 
     13/(24*N^6) + 1/(12*N^5)) - (163*ln2^3*z2)/252 + 
   z2*(-897533/(30*N^10) - 979801/(350*N^9) - 12631/(42*N^8) - 
     166979/(4410*N^7) - 173/(30*N^6) - 487/(450*N^5) - 1/(6*N^4) - 
     7/(18*N^3) + 1/(2*N^2) - N^(-1) - (85*z3)/56) + (73*z5)/96 + 
   ((34915680*((-91*z3)/48 + (3*ln2*H[0, 4, 1])/2 + (5*H[0, 0, -2, 1])/2 + 
        (19*H[0, 0, 4, 1])/8 - (3*H[0, 4, 2, 1])/2))/N^10 - 
     (2562354*((-91*z3)/48 + (3*ln2*H[0, 4, 1])/2 + (5*H[0, 0, -2, 1])/2 + 
        (19*H[0, 0, 4, 1])/8 - (3*H[0, 4, 2, 1])/2))/N^9 + 
     (209580*((-91*z3)/48 + (3*ln2*H[0, 4, 1])/2 + (5*H[0, 0, -2, 1])/2 + 
        (19*H[0, 0, 4, 1])/8 - (3*H[0, 4, 2, 1])/2))/N^8 - 
     (19334*((-91*z3)/48 + (3*ln2*H[0, 4, 1])/2 + (5*H[0, 0, -2, 1])/2 + 
        (19*H[0, 0, 4, 1])/8 - (3*H[0, 4, 2, 1])/2))/N^7 + 
     (2040*((-91*z3)/48 + (3*ln2*H[0, 4, 1])/2 + (5*H[0, 0, -2, 1])/2 + 
        (19*H[0, 0, 4, 1])/8 - (3*H[0, 4, 2, 1])/2))/N^6 - 
     (250*((-91*z3)/48 + (3*ln2*H[0, 4, 1])/2 + (5*H[0, 0, -2, 1])/2 + 
        (19*H[0, 0, 4, 1])/8 - (3*H[0, 4, 2, 1])/2))/N^5 + 
     (36*((-91*z3)/48 + (3*ln2*H[0, 4, 1])/2 + (5*H[0, 0, -2, 1])/2 + 
        (19*H[0, 0, 4, 1])/8 - (3*H[0, 4, 2, 1])/2))/N^4 - 
     (6*((-91*z3)/48 + (3*ln2*H[0, 4, 1])/2 + (5*H[0, 0, -2, 1])/2 + 
        (19*H[0, 0, 4, 1])/8 - (3*H[0, 4, 2, 1])/2))/N^3 + 
     ((-91*z3)/48 + (3*ln2*H[0, 4, 1])/2 + (5*H[0, 0, -2, 1])/2 + 
       (19*H[0, 0, 4, 1])/8 - (3*H[0, 4, 2, 1])/2)/N^2)/2^N + 
   (25*H[2, 1, 0, 1, -1, 1])/14 + (25*H[2, 1, 1, 0, -1, 1])/7 + 
   3*H[2, 1, 1, 1, -1, 1] + ln2^2*((21*z3)/16 + 
     z2*(13/(792*N^10) - 13/(1440*N^8) + 13/(1512*N^6) - 13/(720*N^4) + 
       13/(72*N^2) - 13/(12*N) - (13*LG[N])/6)) + 
   z2^2*(137/(7920*N^10) - 137/(14400*N^8) + 137/(15120*N^6) - 
     137/(7200*N^4) + 137/(720*N^2) - 137/(120*N) - (137*LG[N])/60) + 
   ln2^4*(-23/(9504*N^10) + 23/(17280*N^8) - 23/(18144*N^6) + 23/(8640*N^4) - 
     23/(864*N^2) + 23/(144*N) + (23*LG[N])/72) - 
   ln2*H[0, 0, -2, 1]*(-1/(66*N^10) + 1/(120*N^8) - 1/(126*N^6) + 
     1/(60*N^4) - 1/(6*N^2) + N^(-1) + 2*LG[N]) - 
   H[0, 0, 0, -2, 1]*(-1/(22*N^10) + 1/(40*N^8) - 1/(42*N^6) + 1/(20*N^4) - 
     1/(2*N^2) + 3/N + 6*LG[N]) + li4half*(-29/(396*N^10) + 29/(720*N^8) - 
     29/(756*N^6) + 29/(360*N^4) - 29/(36*N^2) + 29/(6*N) + (29*LG[N])/3) + 
   ln2*((79*li4half)/21 - (319*z2^2)/336 + 
     z3*(-119/(3168*N^10) + 119/(5760*N^8) - 17/(864*N^6) + 119/(2880*N^4) - 
       119/(288*N^2) + 119/(48*N) + (119*LG[N])/24)), 
 S[1, 1, 1, 2, {1, 2, 1/2, 1}, N] -> 15720627001/(63000*N^10) - 
   36393227/(1512*N^9) + 162670639/(60480*N^8) - 359743/(1008*N^7) + 
   250711/(4320*N^6) - 953/(80*N^5) + 295/(96*N^4) - 11/(12*N^3) + 
   1/(4*N^2) + z2*(36407611/(120*N^10) - 10242761/(350*N^9) + 
     549383/(168*N^8) - 956932/(2205*N^7) + 8503/(120*N^6) - 6757/(450*N^5) + 
     107/(24*N^4) - 71/(36*N^3) + 5/(4*N^2) - N^(-1) - (9*z3)/16) + 
   2^N*(57290475/(2*N^10) + 4267035/(2*N^9) + 355635/(2*N^8) + 
     33635/(2*N^7) + 3675/(2*N^6) + 475/(2*N^5) + 75/(2*N^4) + 15/(2*N^3) + 
     5/(2*N^2))*z3 + (67*z5)/16 + z2^2*(17/(5280*N^10) - 17/(9600*N^8) + 
     17/(10080*N^6) - 17/(4800*N^4) + 17/(480*N^2) - 17/(80*N) - 
     (17*LG[N])/40), S[1, 1, 2, 1, {1, 1/2, 2, 1}, N] -> 
  -2*li5half + ln2^5/60 - 46299394891/(756000*N^10) - 
   124485218647/(23814000*N^9) - 10583395/(21168*N^8) - 
   200013043/(3704400*N^7) - 73759/(10800*N^6) - 15437/(27000*N^5) - 
   2/(9*N^4) - 19/(108*N^3) + 1/(2*N^2) - (11*ln2^3*z2)/12 + (279*z5)/64 + 
   ln2^2*((-21*z3)/16 + z2*(-1/(264*N^10) + 1/(480*N^8) - 1/(504*N^6) + 
       1/(240*N^4) - 1/(24*N^2) + 1/(4*N) + LG[N]/2)) + 
   z2^2*(17/(5280*N^10) - 17/(9600*N^8) + 17/(10080*N^6) - 17/(4800*N^4) + 
     17/(480*N^2) - 17/(80*N) - (17*LG[N])/40) + 
   ln2^4*(-1/(3168*N^10) + 1/(5760*N^8) - 1/(6048*N^6) + 1/(2880*N^4) - 
     1/(288*N^2) + 1/(48*N) + LG[N]/24) + 
   (6221233/(150*N^10) + 36672697/(9450*N^9) + 52529/(126*N^8) + 
     231949/(4410*N^7) + 719/(90*N^6) + 557/(450*N^5) + 5/(6*N^4) - 
     7/(18*N^3) + 1/(2*N^2))*LG[N] + li4half*(-1/(132*N^10) + 1/(240*N^8) - 
     1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 1/(2*N) + LG[N]) + 
   (z2*(2181690233/(1120*N^10) - 8937525/(56*N^9) + 12394247/(840*N^8) - 
      62447/(40*N^7) + 15359/(80*N^6) - 111/(4*N^5) + 37/(8*N^4) - 
      3/(4*N^3) + (-52373520/N^10 + 3843531/N^9 - 314370/N^8 + 29001/N^7 - 
        3060/N^6 + 375/N^5 - 54/N^4 + 9/N^3 - 3/(2*N^2))*LG[N]))/2^N + 
   ln2*((-79*z2^2)/40 + z3*(-7/(352*N^10) + 7/(640*N^8) - 1/(96*N^6) + 
       7/(320*N^4) - 7/(32*N^2) + 21/(16*N) + (21*LG[N])/8)), 
 S[1, 2, 1, 1, {1/2, 2, 1, 1}, N] -> 4*li5half + ln2^5/120 + 
   182313460033248239291/(75600*N^21) - 6308590632547931929/(151200*N^20) + 
   2153622232577447311/(151200*N^19) - 15319220710703359/(21600*N^18) + 
   22333296048534319/(151200*N^17) - 2510425672592869/(151200*N^16) + 
   517953711989491/(151200*N^15) - 17977781142259/(21600*N^14) + 
   42066273061219/(151200*N^13) - 765329688553/(5040*N^12) - 
   2767832508461/(302400*N^11) - 249447657859/(432000*N^10) - 
   383175233/(9720*N^9) - 7180637/(2520*N^8) - 34507667/(164640*N^7) - 
   58813/(4320*N^6) + 423/(1000*N^5) + 1/(24*N^4) + 8/(27*N^3) - 1/(4*N^2) + 
   (ln2^3*z2)/3 + ln2*(li4half + (12*z2^2)/5) + 
   z2*(1004585369642420/N^21 - 7736950215870/N^20 + 6703556790978/N^19 - 
     147509510268/N^18 + 76684058256/N^17 - 3986611578/N^16 + 
     1842877022/N^15 - 242921256/N^14 + 140632332/N^13 - 50191064/N^12 - 
     5254895/N^11 - 3264071/(10*N^10) - 277879/(10*N^9) - 16145/(6*N^8) - 
     12679/(42*N^7) - 241/(6*N^6) - 197/(30*N^5) - 3/(2*N^4) - 1/(6*N^3) - 
     1/(2*N^2) + (21*z3)/16) - (465*z5)/64 + 
   (-2230728502912016413/(630*N^21) + 5767546579369909/(140*N^20) - 
     9423174172668953/(420*N^19) + 946028403453919/(1260*N^18) - 
     102631155992431/(420*N^17) + 4831471771397/(252*N^16) - 
     2379035944757/(420*N^15) + 1360174785013/(1260*N^14) - 
     180257436073/(420*N^13) + 70221993437/(315*N^12) + 
     36215397613/(2520*N^11) + 25777713121/(25200*N^10) + 
     607502927/(7560*N^9) + 17748517/(2520*N^8) + 12255521/(17640*N^7) + 
     27907/(360*N^6) + 949/(100*N^5) + 19/(12*N^4) - 1/(9*N^3) - 1/(2*N^2))*
    LG[N] + (1004585369642420/N^21 - 7736950215870/N^20 + 
     6703556790978/N^19 - 147509510268/N^18 + 76684058256/N^17 - 
     3986611578/N^16 + 1842877022/N^15 - 242921256/N^14 + 140632332/N^13 - 
     50191064/N^12 - 5254895/N^11 - 3264071/(10*N^10) - 277879/(10*N^9) - 
     16145/(6*N^8) - 12679/(42*N^7) - 241/(6*N^6) - 197/(30*N^5) - 
     3/(2*N^4) - 1/(6*N^3) - 1/(2*N^2))*LG[N]^2, 
 S[2, 1, 1, 1, {1/2, 2, 1, 1}, N] -> -2*li5half + ln2^5/60 - 
   5875879548364397897/(1120*N^21) + 11378410970457748397/(151200*N^20) - 
   607800344560228333/(18900*N^19) + 199495014154591201/(151200*N^18) - 
   191702756816933/(560*N^17) + 4863761810046847/(151200*N^16) - 
   29926655971729/(3780*N^15) + 246519763286809/(151200*N^14) - 
   130777872881507/(302400*N^13) - 78979845539/(4800*N^12) - 
   770114521901/(302400*N^11) - 393491487133/(3024000*N^10) - 
   712853971/(68040*N^9) - 97373/(105*N^8) - 14738621/(164640*N^7) - 
   39733/(4320*N^6) - 1049/(3000*N^5) - 1/(3*N^4) + 10/(27*N^3) - 1/(4*N^2) - 
   (11*ln2^3*z2)/12 - (49*ln2*z2^2)/40 + 
   z2*(-1004585373901890/N^21 + 7736952008514/N^20 - 6703554623888/N^19 + 
     147507824004/N^18 - 76685778014/N^17 + 3989466630/N^16 - 
     1840266972/N^15 + 226675848/N^14 - 103360451/N^13 - 13594285/N^12 - 
     9621575/N^11 - 343981/(10*N^10) - 32681/(10*N^9) - 2147/(6*N^8) - 
     1937/(42*N^7) - 43/(6*N^6) - 43/(30*N^5) - 1/(2*N^4) + 1/(6*N^3) - 
     1/(2*N^2) + (7*z3)/16) + (7*ln2^2*z3)/16 + (279*z5)/64 + 
   (1610388267837963147/(308*N^21) - 83459956433315111/(1540*N^20) + 
     233527365963151019/(6930*N^19) - 307575777996621/(308*N^18) + 
     2586258825194243/(6930*N^17) - 51250510645979/(1980*N^16) + 
     60616420436119/(6930*N^15) - 432984825211/(308*N^14) + 
     4381638940093/(9240*N^13) + 84835834861/(2520*N^12) + 
     3899247853/(2520*N^11) + 3992353661/(25200*N^10) + 
     107232577/(7560*N^9) + 3639919/(2520*N^8) + 2998879/(17640*N^7) + 
     8467/(360*N^6) + 371/(100*N^5) + 13/(12*N^4) + 1/(9*N^3) - 1/(2*N^2))*
    LG[N] + (-1004585373901890/N^21 + 7736952008514/N^20 - 
     6703554623888/N^19 + 147507824004/N^18 - 76685778014/N^17 + 
     3989466630/N^16 - 1840266972/N^15 + 226675848/N^14 - 103360451/N^13 - 
     13594285/N^12 - 9621575/N^11 - 343981/(10*N^10) - 32681/(10*N^9) - 
     2147/(6*N^8) - 1937/(42*N^7) - 43/(6*N^6) - 43/(30*N^5) - 1/(2*N^4) + 
     1/(6*N^3) - 1/(2*N^2))*LG[N]^2, 
 S[1, 1, 1, 1, 1, {1/2, 2, 1, 1, 1}, N] -> 4*li5half + ln2^5/120 + 
   li4half*(1/(88*N^10) - 1/(160*N^8) + 1/(168*N^6) - 1/(80*N^4) + 
     1/(8*N^2) - 3/(4*N)) + ln2^4*(1/(2376*N^10) - 1/(4320*N^8) + 
     1/(4536*N^6) - 1/(2160*N^4) + 1/(216*N^2) - 1/(36*N)) - 
   1388338771327452850973/(362880*N^21) + 139529537597495934167/
    (1814400*N^20) - 7957077235452271607/(362880*N^19) + 
   2271328486256952001/(1814400*N^18) - 409771028952750851/(1814400*N^17) + 
   7234439888938411/(259200*N^16) - 1951156706029039/(362880*N^15) + 
   2444850227104021/(1814400*N^14) - 844719895861871/(1814400*N^13) + 
   10914976192289/(44800*N^12) + 12502914761207/(907200*N^11) + 
   940261784593/(1134000*N^10) + 858280391021/(16329600*N^9) + 
   3835123/(1120*N^8) + 13192844957/(62233920*N^7) + 17837/(2160*N^6) - 
   29171/(45000*N^5) - 3/(4*N^4) + 17/(324*N^3) + 1/(4*N^2) - 2/N + 
   (ln2^3*z2)/3 + (-11616495792384909289/(3080*N^21) + 
     19351164830493328/(495*N^20) - 224605920118362529/(9240*N^19) + 
     19968373367562163/(27720*N^18) - 7462197965570011/(27720*N^17) + 
     103457221839155/(5544*N^16) - 5004378525269/(792*N^15) + 
     29783738843821/(27720*N^14) - 13481190708691/(27720*N^13) + 
     12873718635329/(55440*N^12) + 80213368423/(5040*N^11) + 
     1428138841/(1260*N^10) + 1385608621/(15120*N^9) + 500479/(60*N^8) + 
     3823133/(4410*N^7) + 314/(3*N^6) + 2993/(200*N^5) + 5/(2*N^4) + 
     25/(36*N^3) - N^(-1))*z2 + ln2^2*(-1/(1584*N^10) + 1/(2880*N^8) - 
     1/(3024*N^6) + 1/(1440*N^4) - 1/(144*N^2) + 1/(24*N))*z2 + 
   (-43/(7920*N^10) + 43/(14400*N^8) - 43/(15120*N^6) + 43/(7200*N^4) - 
     43/(720*N^2) + 43/(120*N))*z2^2 + 
   (966206887459924/N^21 - 22324120271936/(3*N^20) + 6447458662612/N^19 - 
     425622063232/(3*N^18) + 73754575444/N^17 - 3834418112/N^16 + 
     1772291092/N^15 - 700434464/(3*N^14) + 136330084/N^13 - 
     157617682/(3*N^12) + 14174522/(3*N^11) - 941812/(3*N^10) - 
     1202684/(45*N^9) - 2588/N^8 - 18292/(63*N^7) - 116/(3*N^6) - 
     284/(45*N^5) - 4/(3*N^4) - 4/(9*N^3) - 2/(3*N))*z3 + 
   ln2*(li4half + (12*z2^2)/5 + (19/(2112*N^10) - 19/(3840*N^8) + 
       19/(4032*N^6) - 19/(1920*N^4) + 19/(192*N^2) - 19/(32*N))*z3) + 
   (1/(264*N^10) - 1/(480*N^8) + 1/(504*N^6) - 1/(240*N^4) + 1/(24*N^2) - 
     1/(4*N))*H[0, 0, 0, 1, 1] + (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
     1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[0, 0, 0, 2, 1] + 
   (1/(792*N^10) - 1/(1440*N^8) + 1/(1512*N^6) - 1/(720*N^4) + 1/(72*N^2) - 
     1/(12*N))*H[0, 0, 1, 2, 1] + (1/(198*N^10) - 1/(360*N^8) + 1/(378*N^6) - 
     1/(180*N^4) + 1/(18*N^2) - 1/(3*N))*H[0, 0, 2, 1, 1] + 
   (1/(264*N^10) - 1/(480*N^8) + 1/(504*N^6) - 1/(240*N^4) + 1/(24*N^2) - 
     1/(4*N))*H[0, 1, 0, 2, 1] + (1/(264*N^10) - 1/(480*N^8) + 1/(504*N^6) - 
     1/(240*N^4) + 1/(24*N^2) - 1/(4*N))*H[0, 1, 1, 2, 1] + 
   (1/(792*N^10) - 1/(1440*N^8) + 1/(1512*N^6) - 1/(720*N^4) + 1/(72*N^2) - 
     1/(12*N))*H[0, 2, 0, 1, 1] + (-1/(264*N^10) + 1/(480*N^8) - 
     1/(504*N^6) + 1/(240*N^4) - 1/(24*N^2) + 1/(4*N))*H[0, 2, 0, 2, 1] + 
   (-1/(396*N^10) + 1/(720*N^8) - 1/(756*N^6) + 1/(360*N^4) - 1/(36*N^2) + 
     1/(6*N))*H[2, 0, 0, 1, 1] + (-1/(396*N^10) + 1/(720*N^8) - 1/(756*N^6) + 
     1/(360*N^4) - 1/(36*N^2) + 1/(6*N))*H[2, 0, 0, 2, 1] + 
   2^N*(ln2^4*(7087261/(18*N^10) + 181945/(6*N^9) + 47293/(18*N^8) + 
       1561/(6*N^7) + 541/(18*N^6) + 25/(6*N^5) + 13/(18*N^4) + 1/(6*N^3) + 
       1/(18*N^2) + 1/(18*N)) + ln2^2*(-7087261/(3*N^10) - 181945/N^9 - 
       47293/(3*N^8) - 1561/N^7 - 541/(3*N^6) - 25/N^5 - 13/(3*N^4) - 
       N^(-3) - 1/(3*N^2) - 1/(3*N))*z2 + 
     (134657959/(30*N^10) + 691391/(2*N^9) + 898567/(30*N^8) + 
       29659/(10*N^7) + 10279/(30*N^6) + 95/(2*N^5) + 247/(30*N^4) + 
       19/(10*N^3) + 19/(30*N^2) + 19/(30*N))*z2^2 + 
     ln2*(49610827/(6*N^10) + 1273615/(2*N^9) + 331051/(6*N^8) + 
       10927/(2*N^7) + 3787/(6*N^6) + 175/(2*N^5) + 91/(6*N^4) + 7/(2*N^3) + 
       7/(6*N^2) + 7/(6*N))*z3 + (-14174522/N^10 - 1091670/N^9 - 94586/N^8 - 
       9366/N^7 - 1082/N^6 - 150/N^5 - 26/N^4 - 6/N^3 - 2/N^2 - 2/N)*
      H[0, 0, 0, 1, 1] + (14174522/(3*N^10) + 363890/N^9 + 94586/(3*N^8) + 
       3122/N^7 + 1082/(3*N^6) + 50/N^5 + 26/(3*N^4) + 2/N^3 + 2/(3*N^2) + 
       2/(3*N))*H[0, 0, 0, 2, 1] + (-14174522/(3*N^10) - 363890/N^9 - 
       94586/(3*N^8) - 3122/N^7 - 1082/(3*N^6) - 50/N^5 - 26/(3*N^4) - 
       2/N^3 - 2/(3*N^2) - 2/(3*N))*H[0, 0, 2, 1, 1] + 
     (-14174522/(3*N^10) - 363890/N^9 - 94586/(3*N^8) - 3122/N^7 - 
       1082/(3*N^6) - 50/N^5 - 26/(3*N^4) - 2/N^3 - 2/(3*N^2) - 2/(3*N))*
      H[0, 2, 0, 1, 1] + (-14174522/(3*N^10) - 363890/N^9 - 94586/(3*N^8) - 
       3122/N^7 - 1082/(3*N^6) - 50/N^5 - 26/(3*N^4) - 2/N^3 - 2/(3*N^2) - 
       2/(3*N))*H[2, 0, 0, 1, 1] + (-14174522/(3*N^10) - 363890/N^9 - 
       94586/(3*N^8) - 3122/N^7 - 1082/(3*N^6) - 50/N^5 - 26/(3*N^4) - 
       2/N^3 - 2/(3*N^2) - 2/(3*N))*H[2, 0, 0, 2, 1]) + 
   ((-3*li4half)/2 - ln2^4/18 + 1144408803864371403553/(151200*N^21) - 
     1172541096081503351/(10800*N^20) + 467664445963199537/(10080*N^19) - 
     287812241206547521/(151200*N^18) + 24890566019266301/(50400*N^17) - 
     7013787760179877/(151200*N^16) + 5491237459253/(480*N^15) - 
     373986698529481/(151200*N^14) + 46061160439201/(50400*N^13) - 
     16534718028233/(33600*N^12) - 8635142583919/(302400*N^11) - 
     25291803223/(12600*N^10) - 134889193063/(907200*N^9) - 
     3813722/(315*N^8) - 5946741/(5488*N^7) - 18941/(180*N^6) - 
     190517/(18000*N^5) - 1/(3*N^4) - 19/(108*N^3) + 1/(2*N^2) - 2/N + 
     (ln2^2*z2)/12 + (1449310331189886/N^21 - 11162060135968/N^20 + 
       9671187993918/N^19 - 212811031616/N^18 + 110631863166/N^17 - 
       5751627168/N^16 + 2658436638/N^15 - 350217232/N^14 + 204495126/N^13 - 
       78808841/N^12 + 7087261/N^11 - 470906/N^10 - 601342/(15*N^9) - 
       3882/N^8 - 9146/(21*N^7) - 58/N^6 - 142/(15*N^5) - 2/N^4 - 2/(3*N^3) - 
       N^(-1))*z2 + (43*z2^2)/60 - (19*ln2*z3)/16 - H[0, 0, 0, 1, 1]/2 + 
     H[0, 0, 0, 2, 1] - H[0, 0, 1, 2, 1]/6 - (2*H[0, 0, 2, 1, 1])/3 - 
     H[0, 1, 0, 2, 1]/2 - H[0, 1, 1, 2, 1]/2 - H[0, 2, 0, 1, 1]/6 + 
     H[0, 2, 0, 2, 1]/2 + H[2, 0, 0, 1, 1]/3 + H[2, 0, 0, 2, 1]/3)*LG[N] + 
   (-11616495792384909289/(3080*N^21) + 19351164830493328/(495*N^20) - 
     224605920118362529/(9240*N^19) + 19968373367562163/(27720*N^18) - 
     7462197965570011/(27720*N^17) + 103457221839155/(5544*N^16) - 
     5004378525269/(792*N^15) + 29783738843821/(27720*N^14) - 
     13481190708691/(27720*N^13) + 12873718635329/(55440*N^12) + 
     80213368423/(5040*N^11) + 1428138841/(1260*N^10) + 
     1385608621/(15120*N^9) + 500479/(60*N^8) + 3823133/(4410*N^7) + 
     314/(3*N^6) + 2993/(200*N^5) + 5/(2*N^4) + 25/(36*N^3) - N^(-1))*
    LG[N]^2 + (483103443729962/N^21 - 11162060135968/(3*N^20) + 
     3223729331306/N^19 - 212811031616/(3*N^18) + 36877287722/N^17 - 
     1917209056/N^16 + 886145546/N^15 - 350217232/(3*N^14) + 68165042/N^13 - 
     78808841/(3*N^12) + 7087261/(3*N^11) - 470906/(3*N^10) - 
     601342/(45*N^9) - 1294/N^8 - 9146/(63*N^7) - 58/(3*N^6) - 142/(45*N^5) - 
     2/(3*N^4) - 2/(9*N^3) - 1/(3*N))*LG[N]^3, 
 S[1, 1, 1, 1, 1, {1, 1/2, 2, 1, 1}, N] -> -6*li5half + ln2^5/20 + 
   1043260453021/(9072000*N^10) + 10191063280091/(1111320000*N^9) + 
   119123149/(148176*N^8) + 59855737163/(777924000*N^7) + 
   817049/(108000*N^6) + 858109/(810000*N^5) - 41/(108*N^4) + 10/(27*N^3) - 
   5/(4*N^2) + 6/N - (5*ln2^3*z2)/4 + (897533/(30*N^10) + 979801/(350*N^9) + 
     12631/(42*N^8) + 166979/(4410*N^7) + 173/(30*N^6) + 487/(450*N^5) + 
     1/(6*N^4) + 7/(18*N^3) - 1/(2*N^2) + N^(-1))*z2 + 
   ln2*((-24*z2^2)/5 + z3*(7/(1056*N^10) - 7/(1920*N^8) + 1/(288*N^6) - 
       7/(960*N^4) + 7/(96*N^2) - 7/(16*N) - (7*LG[N])/8)) + 
   li4half*(1/(44*N^10) - 1/(80*N^8) + 1/(84*N^6) - 1/(40*N^4) + 1/(4*N^2) - 
     3/(2*N) - 3*LG[N]) + ln2^4*(1/(1056*N^10) - 1/(1920*N^8) + 
     1/(2016*N^6) - 1/(960*N^4) + 1/(96*N^2) - 1/(16*N) - LG[N]/8) + 
   (-2095865813/(15120*N^10) - 2024957311/(165375*N^9) - 
     21641071/(17640*N^8) - 261984413/(1852200*N^7) - 11471/(600*N^6) - 
     11128/(3375*N^5) - 11/(36*N^4) - 4/(27*N^3) - N^(-2) + 4/N)*LG[N] + 
   (897533/(30*N^10) + 979801/(350*N^9) + 12631/(42*N^8) + 
     166979/(4410*N^7) + 173/(30*N^6) + 487/(450*N^5) + 1/(6*N^4) + 
     7/(18*N^3) - 1/(2*N^2) + N^(-1))*LG[N]^2 + 
   z2^2*(-1/(55*N^10) + 1/(100*N^8) - 1/(105*N^6) + 1/(50*N^4) - 1/(5*N^2) + 
     6/(5*N) + (12*LG[N])/5) + 
   ln2^2*((7*z3)/16 + z2*(-1/(88*N^10) + 1/(160*N^8) - 1/(168*N^6) + 
       1/(80*N^4) - 1/(8*N^2) + 3/(4*N) + (3*LG[N])/2)), 
 S[1, 1, 1, 1, 1, {1, 2, 1/2, 1, 1}, N] -> 40627811352031/(36288000*N^10) - 
   214667339093201/(2222640000*N^9) + 55719546307/(5927040*N^8) - 
   3249100539961/(3111696000*N^7) + 14394143/(108000*N^6) - 
   61920623/(3240000*N^5) + 8939/(3456*N^4) - 47/(432*N^3) + 7/(16*N^2) - 
   3/N + (7/(880*N^10) - 7/(1600*N^8) + 1/(240*N^6) - 7/(800*N^4) + 
     7/(80*N^2) - 21/(40*N))*z2^2 + 
   z2*(36407611/(240*N^10) - 10242761/(700*N^9) + 549383/(336*N^8) - 
     478466/(2205*N^7) + 8503/(240*N^6) - 6757/(900*N^5) + 107/(48*N^4) - 
     71/(72*N^3) + 5/(8*N^2) - 1/(2*N) + (9*z3)/8) + (45*z5)/8 + 
   (-27366456631/(30240*N^10) + 110184584359/(1323000*N^9) - 
     1240286927/(141120*N^8) + 8039292481/(7408800*N^7) - 12064/(75*N^6) + 
     198883/(6750*N^5) - 953/(144*N^4) + 301/(216*N^3) + 1/(2*N^2) - 2/N - 
     (21*z2^2)/20)*LG[N] + (36407611/(240*N^10) - 10242761/(700*N^9) + 
     549383/(336*N^8) - 478466/(2205*N^7) + 8503/(240*N^6) - 6757/(900*N^5) + 
     107/(48*N^4) - 71/(72*N^3) + 5/(8*N^2) - 1/(2*N))*LG[N]^2 + 
   2^N*((4917201070647/(12320*N^11) + 34374285/N^10 + 2560221/N^9 + 
       213381/N^8 + 20181/N^7 + 2205/N^6 + 285/N^5 + 45/N^4 + 9/N^3 + 3/N^2)*
      z3 - (306742689*z3*LG[N])/(2*N^11))}


==> anc/GSUM1.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> Asymptotic series of the generalized  sums, Eq. (4.12)                                    *)
(*                                                                                                 *)
(***************************************************************************************************)


{S[2, {2}, N] -> 2^N*(9825030/N^10 + 756688/N^9 + 65562/N^8 + 6492/N^7 + 
     750/N^6 + 104/N^5 + 18/N^4 + 4/N^3 + 2/N^2) + (3*z2)/2, 
 S[1, 1, {2, 1}, N] -> 2^N*(-1639067023549/(3080*N^11) - 
    89382858377/(2520*N^10) - 2192758063/(840*N^9) - 270084727/(1260*N^8) - 
    25058197/(1260*N^7) - 42343/(20*N^6) - 15809/(60*N^5) - 235/(6*N^4) - 
    43/(6*N^3) - N^(-2) + (204495126/N^11 + 14174522/N^10 + 1091670/N^9 + 
      94586/N^8 + 9366/N^7 + 1082/N^6 + 150/N^5 + 26/N^4 + 6/N^3 + 2/N^2 + 
      2/N)*LG[N]), S[1, 1, 3, {1/2, 1, 2}, N] -> 
  6*li5half + ln2^5/30 + 382722643/(630*N^11) - 1731809/(5*N^10) - 
   1239682/(45*N^9) - 7378/(3*N^8) - 1748/(7*N^7) - 89/(3*N^6) - 18/(5*N^5) - 
   N^(-4) + ln2*(2*li4half + (17*z2^2)/10) - (9*z2*z3)/8 - (93*z5)/32 - 
   (579592*LG[N])/N^11 + 
   (ln2^4*(-7087261/(12*N^10) + 181945/(4*N^9) - 47293/(12*N^8) + 
       1561/(4*N^7) - 541/(12*N^6) + 25/(4*N^5) - 13/(12*N^4) + 1/(4*N^3) - 
       1/(12*N^2) + 1/(24*N)) - (14174522*li4half)/N^10 + 
     (1091670*li4half)/N^9 - (94586*li4half)/N^8 + (9366*li4half)/N^7 - 
     (1082*li4half)/N^6 + (150*li4half)/N^5 - (26*li4half)/N^4 + 
     (6*li4half)/N^3 - (2*li4half)/N^2 + li4half/N + 
     ln2*(66326161697/(6160*N^11) - 57768639377/(840*N^10) + 
       2868756693/(560*N^9) - 179353387/(420*N^8) + 4241933/(105*N^7) - 
       88329/(20*N^6) + 22859/(40*N^5) - 181/(2*N^4) + 73/(4*N^3) - 
       9/(2*N^2))*z2 + ln2^2*(14174522/N^10 - 1091670/N^9 + 94586/N^8 - 
       9366/N^7 + 1082/N^6 - 150/N^5 + 26/N^4 - 6/N^3 + 2/N^2 - N^(-1))*z2 + 
     (56698088/(5*N^10) - 873336/N^9 + 378344/(5*N^8) - 37464/(5*N^7) + 
       4328/(5*N^6) - 120/N^5 + 104/(5*N^4) - 24/(5*N^3) + 8/(5*N^2) - 
       4/(5*N))*z2^2 + (66326161697/(10560*N^11) - 57768639377/(1440*N^10) + 
       956252231/(320*N^9) - 179353387/(720*N^8) + 4241933/(180*N^7) - 
       206101/(80*N^6) + 160013/(480*N^5) - 1267/(24*N^4) + 511/(48*N^3) - 
       21/(8*N^2))*z3 + (ln2*(42523566/N^10 - 3275010/N^9 + 283758/N^8 - 
         28098/N^7 + 3246/N^6 - 450/N^5 + 78/N^4 - 18/N^3 + 6/N^2 - 3/N)*z2 + 
       (49610827/(2*N^10) - 3820845/(2*N^9) + 331051/(2*N^8) - 
         32781/(2*N^7) + 3787/(2*N^6) - 525/(2*N^5) + 91/(2*N^4) - 
         21/(2*N^3) + 7/(2*N^2) - 7/(4*N))*z3)*LG[N])/2^N, 
 S[1, 2, 2, {1/2, 2, 1}, N] -> 6*li5half + (3*ln2^5)/40 + 
   423392807/(2100*N^10) + 32440243/(1890*N^9) + 299203/(180*N^8) + 
   19574/(105*N^7) + 883/(36*N^6) + 139/(30*N^5) + 1/(4*N^4) + 2/(3*N^3) + 
   ln2*(3*li4half + (81*z2^2)/40) + 
   (li4half*(42523566/N^10 - 3275010/N^9 + 283758/N^8 - 28098/N^7 + 
       3246/N^6 - 450/N^5 + 78/N^4 - 18/N^3 + 6/N^2 - 3/N) + 
     ln2^4*(7087261/(4*N^10) - 545835/(4*N^9) + 47293/(4*N^8) - 
       4683/(4*N^7) + 541/(4*N^6) - 75/(4*N^5) + 13/(4*N^4) - 3/(4*N^3) + 
       1/(4*N^2) - 1/(8*N)) + (63785349/(20*N^10) - 982503/(4*N^9) + 
       425637/(20*N^8) - 42147/(20*N^7) + 4869/(20*N^6) - 135/(4*N^5) + 
       117/(20*N^4) - 27/(20*N^3) + 9/(20*N^2) - 9/(40*N))*z2^2)/2^N + 
   z2*(-3264071/(5*N^10) - 277879/(5*N^9) - 16145/(3*N^8) - 12679/(21*N^7) - 
     241/(3*N^6) - 197/(15*N^5) - 3/N^4 - 1/(3*N^3) - N^(-2) + 3*z3) - 
   (93*z5)/8, S[1, 3, 1, {1/2, 2, 1}, N] -> -4*li5half - (11*ln2^5)/120 - 
   382722643/(630*N^11) + 710389537/(2800*N^10) + 436995479/(22680*N^9) + 
   386419/(240*N^8) + 650443/(4410*N^7) + 511/(36*N^6) + 83/(50*N^5) - 
   1/(8*N^4) - 2/(9*N^3) + (2*ln2^3*z2)/3 + ln2*(-3*li4half - (17*z2^2)/40) - 
   (3*z2*z3)/16 + (341*z5)/64 + (579592/N^11 - 2262481/(10*N^10) - 
     866759/(45*N^9) - 11191/(6*N^8) - 4391/(21*N^7) - 167/(6*N^6) - 
     73/(15*N^5) - 1/(2*N^4) - 2/(3*N^3))*LG[N] + 
   (ln2*(-66326161697/(6160*N^11) + 1395344777/(1680*N^10) - 
       80761413/(1120*N^9) + 6013927/(840*N^8) - 87169/(105*N^7) + 
       4629/(40*N^6) - 1619/(80*N^5) + 19/(4*N^4) - 13/(8*N^3) + 3/(4*N^2))*
      z2 + (-66326161697/(10560*N^11) + 1395344777/(2880*N^10) - 
       26920471/(640*N^9) + 6013927/(1440*N^8) - 87169/(180*N^7) + 
       10801/(160*N^6) - 11333/(960*N^5) + 133/(48*N^4) - 91/(96*N^3) + 
       7/(16*N^2))*z3 + (ln2*(-21261783/N^10 + 1637505/N^9 - 141879/N^8 + 
         14049/N^7 - 1623/N^6 + 225/N^5 - 39/N^4 + 9/N^3 - 3/N^2 + 3/(2*N))*
        z2 + (-49610827/(4*N^10) + 3820845/(4*N^9) - 331051/(4*N^8) + 
         32781/(4*N^7) - 3787/(4*N^6) + 525/(4*N^5) - 91/(4*N^4) + 
         21/(4*N^3) - 7/(4*N^2) + 7/(8*N))*z3)*LG[N])/2^N, 
 S[1, 1, 1, 2, {1/2, 2, 1, 1}, N] -> 6*li5half + (3*ln2^5)/40 - 
   2905319159/(2100*N^11) - 111562844819/(220500*N^10) - 
   116297663/(2700*N^9) - 551801219/(132300*N^8) - 117917/(252*N^7) - 
   168889/(2700*N^6) - 581/(60*N^5) - 103/(36*N^4) + 1/(6*N^3) - N^(-2) + 
   ln2*(3*li4half + (81*z2^2)/40) + 
   ((1547289011/(70*N^11) - 239509013/(140*N^10) + 5221047/(35*N^9) - 
       2085683/(140*N^8) + 17419/(10*N^7) - 4919/(20*N^6) + 44/N^5 - 
       43/(4*N^4) + 15/(4*N^3) - 3/(2*N^2))*z2 + 
     (-21261783/N^10 + 1637505/N^9 - 141879/N^8 + 14049/N^7 - 1623/N^6 + 
       225/N^5 - 39/N^4 + 9/N^3 - 3/N^2 + 3/(2*N))*z2^2)/2^N + 
   z2*(-10525153577/(2520*N^11) + 1428138841/(630*N^10) + 
     1385608621/(7560*N^9) + 500479/(30*N^8) + 3823133/(2205*N^7) + 
     628/(3*N^6) + 2993/(100*N^5) + 5/N^4 + 25/(18*N^3) - 2/N - (17*z3)/16) + 
   (-28349044/N^11 + 941812/N^10 + 1202684/(15*N^9) + 7764/N^8 + 
     18292/(21*N^7) + 116/N^6 + 284/(15*N^5) + 4/N^4 + 4/(3*N^3) + 2/N)*z3 - 
   (93*z5)/64 + (28349044/N^11 - 941812/N^10 - 1202684/(15*N^9) - 7764/N^8 - 
     18292/(21*N^7) - 116/N^6 - 284/(15*N^5) - 4/N^4 - 4/(3*N^3) - 2/N)*z2*
    LG[N], S[1, 1, 1, 2, {2, 1, 1, 1/2}, N] -> 
  -li5half + ln2^5/120 + 6748532/(5*N^10) - 4288607/(45*N^9) + 
   174599/(24*N^8) - 4160/(7*N^7) + 605/(12*N^6) - 41/(10*N^5) + 1/(4*N^4) + 
   (ln2^3*z2)/6 - (ln2*z2^2)/20 - (7*ln2^2*z3)/16 + (7*z2*z3)/8 - 
   (15*z5)/16 + 2^N*(ln2^3*(-1639067023549/(18480*N^11) - 
       89382858377/(15120*N^10) - 2192758063/(5040*N^9) - 
       270084727/(7560*N^8) - 25058197/(7560*N^7) - 42343/(120*N^6) - 
       15809/(360*N^5) - 235/(36*N^4) - 43/(36*N^3) - 1/(6*N^2)) + 
     ln2^4*(-7087261/(6*N^10) - 181945/(2*N^9) - 47293/(6*N^8) - 
       1561/(2*N^7) - 541/(6*N^6) - 25/(2*N^5) - 13/(6*N^4) - 1/(2*N^3) - 
       1/(6*N^2) - 1/(6*N)) - (14174522*li4half)/N^10 - 
     (1091670*li4half)/N^9 - (94586*li4half)/N^8 - (9366*li4half)/N^7 - 
     (1082*li4half)/N^6 - (150*li4half)/N^5 - (26*li4half)/N^4 - 
     (6*li4half)/N^3 - (2*li4half)/N^2 - (2*li4half)/N + 
     (161474059423573/(604800*N^11) + 10119934609481/(604800*N^10) + 
       98812876163/(86400*N^9) + 143966209/(1680*N^8) + 2543399/(360*N^7) + 
       921263/(1440*N^6) + 17953/(288*N^5) + 35/(6*N^4) + 3/(8*N^3) - 
       1/(2*N^2))*z2 + (102247563/(2*N^11) + 92134393/(10*N^10) + 
       1419171/(2*N^9) + 614809/(10*N^8) + 60879/(10*N^7) + 7033/(10*N^6) + 
       195/(2*N^5) + 169/(10*N^4) + 39/(10*N^3) + 13/(10*N^2) + 13/(10*N))*
      z2^2 + ln2^2*(-161474059423573/(604800*N^11) - 
       10119934609481/(604800*N^10) - 98812876163/(86400*N^9) - 
       143966209/(1680*N^8) - 2543399/(360*N^7) - 921263/(1440*N^6) - 
       17953/(288*N^5) - 35/(6*N^4) - 3/(8*N^3) + 1/(2*N^2) - 
       (102247563*z2)/(2*N^11)) + (1639067023549/(24640*N^11) + 
       89382858377/(20160*N^10) + 2192758063/(6720*N^9) + 
       270084727/(10080*N^8) + 25058197/(10080*N^7) + 42343/(160*N^6) + 
       15809/(480*N^5) + 235/(48*N^4) + 43/(48*N^3) + 1/(8*N^2))*z3 + 
     ln2*(-49610827/(4*N^10) - 3820845/(4*N^9) - 331051/(4*N^8) - 
       32781/(4*N^7) - 3787/(4*N^6) - 525/(4*N^5) - 91/(4*N^4) - 21/(4*N^3) - 
       7/(4*N^2) - 7/(4*N))*z3 + 
     (ln2^2*(1639067023549/(6160*N^11) + 89382858377/(5040*N^10) + 
         2192758063/(1680*N^9) + 270084727/(2520*N^8) + 25058197/(2520*N^7) + 
         42343/(40*N^6) + 15809/(120*N^5) + 235/(12*N^4) + 43/(12*N^3) + 
         1/(2*N^2)) + ln2^3*(34082521/N^11 + 7087261/(3*N^10) + 181945/N^9 + 
         47293/(3*N^8) + 1561/N^7 + 541/(3*N^6) + 25/N^5 + 13/(3*N^4) + 
         N^(-3) + 1/(3*N^2) + 1/(3*N)) + (-1639067023549/(6160*N^11) - 
         89382858377/(5040*N^10) - 2192758063/(1680*N^9) - 
         270084727/(2520*N^8) - 25058197/(2520*N^7) - 42343/(40*N^6) - 
         15809/(120*N^5) - 235/(12*N^4) - 43/(12*N^3) - 1/(2*N^2))*z2 + 
       (-102247563/(4*N^11) - 7087261/(4*N^10) - 545835/(4*N^9) - 
         47293/(4*N^8) - 4683/(4*N^7) - 541/(4*N^6) - 75/(4*N^5) - 
         13/(4*N^4) - 3/(4*N^3) - 1/(4*N^2) - 1/(4*N))*z3)*LG[N] + 
     (ln2^2*(-102247563/(2*N^11) - 7087261/(2*N^10) - 545835/(2*N^9) - 
         47293/(2*N^8) - 4683/(2*N^7) - 541/(2*N^6) - 75/(2*N^5) - 
         13/(2*N^4) - 3/(2*N^3) - 1/(2*N^2) - 1/(2*N)) + 
       (102247563/(2*N^11) + 7087261/(2*N^10) + 545835/(2*N^9) + 
         47293/(2*N^8) + 4683/(2*N^7) + 541/(2*N^6) + 75/(2*N^5) + 
         13/(2*N^4) + 3/(2*N^3) + 1/(2*N^2) + 1/(2*N))*z2)*LG[N]^2), 
 -407439120899/(1323000*N^10) - 13883098/(675*N^9) - 725703529/(529200*N^8) - 
   129937/(1764*N^7) + 1507/(600*N^6) + 983/(300*N^5) + 89/(72*N^4) + 
   1/(6*N^3) + 3/(2*N^2) + (1/(132*N^10) - 1/(240*N^8) + 1/(252*N^6) - 
     1/(120*N^4) + 1/(12*N^2) - 1/(2*N))*z2^2 + 
   (-1883624/N^10 - 2405368/(15*N^9) - 15528/N^8 - 36584/(21*N^7) - 232/N^6 - 
     568/(15*N^5) - 8/N^4 - 8/(3*N^3) - 4/N)*z3 + 
   (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 
     1/(2*N))*H[-1, 1, 1]*H[2, 1, 1] - 2*H[2, 2, 1]*H[0, 1, -1, 1] - 
   2*H[0, 2, 1]*H[0, 1, 1, 1] + ln2^2*(-H[-1, 0, 1, 1] - H[0, -1, 1, 1] - 
     H[2, 1, 2, 1] - 2*H[2, 2, 1, 1]) + 
   z2*((-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 
       1/(12*N^2) + 1/(2*N))*H[0, 2, 1] + 
     (1/(132*N^10) - 1/(240*N^8) + 1/(252*N^6) - 1/(120*N^4) + 1/(12*N^2) - 
       1/(2*N))*H[2, 1, 1] + 2*H[0, 1, 1, 1] - 2*H[0, 2, 2, 1] - 
     2*H[2, 0, 2, 1] + 2*H[2, 1, 2, 1] + 2*H[2, 2, 1, 1]) + 
   (-1/(66*N^10) + 1/(120*N^8) - 1/(126*N^6) + 1/(60*N^4) - 1/(6*N^2) + 
     N^(-1))*H[-1, 0, 1, 1, 1] + (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
     1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[-1, 1, 0, 1, 1] + 
   (-1/(66*N^10) + 1/(120*N^8) - 1/(126*N^6) + 1/(60*N^4) - 1/(6*N^2) + 
     N^(-1))*H[0, -1, 1, 1, 1] + (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
     1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[0, 1, -1, 1, 1] + 
   (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 
     1/(2*N))*H[0, 2, 1, 2, 1] + ln2*(2*z2^2 - H[-1, 1, 1]*H[2, 1, 1] + 
     (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 
       1/(2*N))*H[-1, 0, 1, 1] + (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
       1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[0, -1, 1, 1] + 
     (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 
       1/(2*N))*H[0, 1, -1, 1] + (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
       1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[2, 1, 2, 1] + 
     (-1/(66*N^10) + 1/(120*N^8) - 1/(126*N^6) + 1/(60*N^4) - 1/(6*N^2) + 
       N^(-1))*H[2, 2, 1, 1] - 2*H[-1, 0, 1, 1, 1] - H[-1, 1, 0, 1, 1] - 
     2*H[0, -1, 1, 1, 1] - 2*H[0, 1, -1, 1, 1] - 2*H[0, 1, 1, -1, 1] - 
     H[0, 2, 1, 2, 1] - 2*H[0, 2, 2, 1, 1]) + 
   (-1/(66*N^10) + 1/(120*N^8) - 1/(126*N^6) + 1/(60*N^4) - 1/(6*N^2) + 
     N^(-1))*H[0, 2, 2, 1, 1] + 
   ((204495126/N^11 - 14174522/N^10 + 1091670/N^9 - 94586/N^8 + 9366/N^7 - 
       1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + N^(-1))*H[-1, 1, 1]*
      H[2, 1, 1] + ln2*((204495126/N^11 - 14174522/N^10 + 1091670/N^9 - 
         94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + 
         N^(-1))*H[-1, 0, 1, 1] + (204495126/N^11 - 14174522/N^10 + 
         1091670/N^9 - 94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 
         6/N^3 - 2/N^2 + N^(-1))*H[0, -1, 1, 1] + 
       (204495126/N^11 - 14174522/N^10 + 1091670/N^9 - 94586/N^8 + 9366/N^7 - 
         1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + N^(-1))*
        H[2, 1, 2, 1] + (408990252/N^11 - 28349044/N^10 + 2183340/N^9 - 
         189172/N^8 + 18732/N^7 - 2164/N^6 + 300/N^5 - 52/N^4 + 12/N^3 - 
         4/N^2 + 2/N)*H[2, 2, 1, 1]) + (408990252/N^11 - 28349044/N^10 + 
       2183340/N^9 - 189172/N^8 + 18732/N^7 - 2164/N^6 + 300/N^5 - 52/N^4 + 
       12/N^3 - 4/N^2 + 2/N)*H[-1, 0, 1, 1, 1] + 
     (204495126/N^11 - 14174522/N^10 + 1091670/N^9 - 94586/N^8 + 9366/N^7 - 
       1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + N^(-1))*
      H[-1, 1, 0, 1, 1] + (408990252/N^11 - 28349044/N^10 + 2183340/N^9 - 
       189172/N^8 + 18732/N^7 - 2164/N^6 + 300/N^5 - 52/N^4 + 12/N^3 - 
       4/N^2 + 2/N)*H[0, -1, 1, 1, 1] + (204495126/N^11 - 14174522/N^10 + 
       1091670/N^9 - 94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 
       6/N^3 - 2/N^2 + N^(-1))*H[0, 2, 1, 2, 1] + 
     (408990252/N^11 - 28349044/N^10 + 2183340/N^9 - 189172/N^8 + 18732/N^7 - 
       2164/N^6 + 300/N^5 - 52/N^4 + 12/N^3 - 4/N^2 + 2/N)*H[0, 2, 2, 1, 1])/
    2^N + (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 
     1/(12*N^2) + 1/(2*N))*H[2, 0, 1, 2, 1] + 
   (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 
     1/(2*N))*H[2, 0, 2, 1, 1] + (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
     1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[2, 1, 0, 2, 1] - 
   2*H[0, 1, -1, 1, 1, 1] - 2*H[0, 1, 1, -1, 1, 1] - 2*H[2, 0, 1, 2, 2, 1] - 
   2*H[2, 0, 2, 1, 2, 1] - 2*H[2, 0, 2, 2, 1, 1] - 2*H[2, 1, 0, 2, 2, 1] - 
   2*H[2, 1, 2, 0, 2, 1] - 2*H[2, 2, 0, 1, 2, 1] - 2*H[2, 2, 0, 2, 1, 1] - 
   2*H[2, 2, 1, 0, 2, 1] + (575779207/(1050*N^10) + 140050/(3*N^9) + 
     2847917/(630*N^8) + 10652/(21*N^7) + 6079/(90*N^6) + 54/(5*N^5) + 
     17/(6*N^4) + N^(-2) - z2^2 + z2*(H[0, 2, 1] - H[2, 1, 1]) + 
     H[-1, 1, 1]*H[2, 1, 1] + ln2*(H[-1, 0, 1, 1] + H[0, -1, 1, 1] + 
       H[0, 1, -1, 1] + H[2, 1, 2, 1] + 2*H[2, 2, 1, 1]) + 
     2*H[-1, 0, 1, 1, 1] + H[-1, 1, 0, 1, 1] + 2*H[0, -1, 1, 1, 1] + 
     H[0, 1, -1, 1, 1] + H[0, 2, 1, 2, 1] + 2*H[0, 2, 2, 1, 1] + 
     H[2, 0, 1, 2, 1] + H[2, 0, 2, 1, 1] + H[2, 1, 0, 2, 1])*LG[N] -> 
  -4*li5half - (11*ln2^5)/120 - 407439120899/(1323000*N^10) - 
   13883098/(675*N^9) - 725703529/(529200*N^8) - 129937/(1764*N^7) + 
   1507/(600*N^6) + 983/(300*N^5) + 89/(72*N^4) + 1/(6*N^3) + 3/(2*N^2) + 
   (2*ln2^3*z2)/3 + ln2*(-3*li4half - (17*z2^2)/40) + 
   (ln2^4*(102247563/(4*N^11) - 7087261/(4*N^10) + 545835/(4*N^9) - 
       47293/(4*N^8) + 4683/(4*N^7) - 541/(4*N^6) + 75/(4*N^5) - 13/(4*N^4) + 
       3/(4*N^3) - 1/(4*N^2) + 1/(8*N)) + 
     li4half*(613485378/N^11 - 42523566/N^10 + 3275010/N^9 - 283758/N^8 + 
       28098/N^7 - 3246/N^6 + 450/N^5 - 78/N^4 + 18/N^3 - 6/N^2 + 3/N) + 
     (920228067/(20*N^11) - 63785349/(20*N^10) + 982503/(4*N^9) - 
       425637/(20*N^8) + 42147/(20*N^7) - 4869/(20*N^6) + 135/(4*N^5) - 
       117/(20*N^4) + 27/(20*N^3) - 9/(20*N^2) + 9/(40*N))*z2^2)/2^N + 
   (-1883624/N^10 - 2405368/(15*N^9) - 15528/N^8 - 36584/(21*N^7) - 232/N^6 - 
     568/(15*N^5) - 8/N^4 - 8/(3*N^3) - 4/N)*z3 + (3*z2*z3)/8 + (93*z5)/16 + 
   (575779207*LG[N])/(1050*N^10) + (140050*LG[N])/(3*N^9) + 
   (2847917*LG[N])/(630*N^8) + (10652*LG[N])/(21*N^7) + 
   (6079*LG[N])/(90*N^6) + (54*LG[N])/(5*N^5) + (17*LG[N])/(6*N^4) + 
   LG[N]/N^2, S[1, 1, 1, 1, 1, {1/2, 1, 2, 1, 1}, N] -> 
  -2*li5half - ln2^5/15 - 906609570499/(216000*N^10) - 
   1623615839/(5670*N^9) - 52740041/(2520*N^8) - 1618175/(1008*N^7) - 
   260173/(2160*N^6) - 337/(60*N^5) + 7/(12*N^4) + 8/(9*N^3) - 1/(2*N^2) + 
   (ln2^3*z2)/3 + ln2*(-2*li4half + (3*z2^2)/8) + 
   z2*(-7719441/(5*N^10) - 127401/N^9 - 35711/(3*N^8) - 1281/N^7 - 
     487/(3*N^6) - 25/N^5 - 5/N^4 - N^(-3) - N^(-2) + (17*z3)/16) + 
   (93*z5)/64 + (25087241327/(4200*N^10) + 12853163/(28*N^9) + 
     9903203/(252*N^8) + 226969/(60*N^7) + 74287/(180*N^6) + 305/(6*N^5) + 
     43/(6*N^4) + 2/(3*N^3) - N^(-2))*LG[N] + 
   (-7719441/(5*N^10) - 127401/N^9 - 35711/(3*N^8) - 1281/N^7 - 487/(3*N^6) - 
     25/N^5 - 5/N^4 - N^(-3) - N^(-2))*LG[N]^2 + 
   ((-239509013/(140*N^10) + 5221047/(35*N^9) - 2085683/(140*N^8) + 
       17419/(10*N^7) - 4919/(20*N^6) + 44/N^5 - 43/(4*N^4) + 15/(4*N^3) - 
       3/(2*N^2))*z2 + (-21261783/N^10 + 1637505/N^9 - 141879/N^8 + 
       14049/N^7 - 1623/N^6 + 225/N^5 - 39/N^4 + 9/N^3 - 3/N^2 + 3/(2*N))*
      z2^2 + z3*(-1395344777/(960*N^10) + 80761413/(640*N^9) - 
       6013927/(480*N^8) + 87169/(60*N^7) - 32403/(160*N^6) + 
       11333/(320*N^5) - 133/(16*N^4) + 91/(32*N^3) - 21/(16*N^2) + 
       (148832481/(4*N^10) - 11462535/(4*N^9) + 993153/(4*N^8) - 
         98343/(4*N^7) + 11361/(4*N^6) - 1575/(4*N^5) + 273/(4*N^4) - 
         63/(4*N^3) + 21/(4*N^2) - 21/(8*N))*LG[N]) + 
     ln2*z2*(1395344777/(1680*N^10) - 80761413/(1120*N^9) + 
       6013927/(840*N^8) - 87169/(105*N^7) + 4629/(40*N^6) - 1619/(80*N^5) + 
       19/(4*N^4) - 13/(8*N^3) + 3/(4*N^2) + (-21261783/N^10 + 1637505/N^9 - 
         141879/N^8 + 14049/N^7 - 1623/N^6 + 225/N^5 - 39/N^4 + 9/N^3 - 
         3/N^2 + 3/(2*N))*LG[N]))/2^N, S[2, 2, {2, 1}, N] -> 
  (-1/(20*N^9) + 1/(28*N^7) - 1/(20*N^5) + 1/(4*N^3) - 3/(4*N^2) + 3/(2*N))*
    z2 - (3*z2^2)/2 + 2^N*(-4596559418/(105*N^11) - 106203077/(35*N^10) - 
     24538127/(105*N^9) - 101241/(5*N^8) - 30074/(15*N^7) - 695/(3*N^6) - 
     97/(3*N^5) - 5/N^4 - 2/N^3 + (141745220/N^11 + 9825030/N^10 + 
       756688/N^9 + 65562/N^8 + 6492/N^7 + 750/N^6 + 104/N^5 + 18/N^4 + 
       4/N^3 + 2/N^2)*z2), S[1, 3, {1, 2}, N] -> 
  2^N*(77717796/N^11 + 5059212/N^10 + 361724/N^9 + 28636/N^8 + 2532/N^7 + 
     252/N^6 + 28/N^5 + 4/N^4) + ln2*(-1/(88*N^10) + 1/(160*N^8) - 
     1/(168*N^6) + 1/(80*N^4) - 1/(8*N^2) + 3/(4*N))*z2 - 
   (7*z3)/(1056*N^10) + (7*z3)/(1920*N^8) - z3/(288*N^6) + (7*z3)/(960*N^4) - 
   (7*z3)/(96*N^2) + (7*z3)/(16*N) + ((3*ln2*z2)/2 + (7*z3)/8)*LG[N], 
 S[1, 1, 2, {1, 2, 1}, N] -> 
  ln2*(-1/(88*N^10) + 1/(160*N^8) - 1/(168*N^6) + 1/(80*N^4) - 1/(8*N^2) + 
     3/(4*N))*z2 + 2^N*(-28057803826/(105*N^11) - 124093552/(7*N^10) - 
     27250736/(21*N^9) - 1588154/(15*N^8) - 146218/(15*N^7) - 1028/N^6 - 
     380/(3*N^5) - 18/N^4 - 4/N^3 + (680906204/N^11 + 45832380/N^10 + 
       3413628/N^9 + 284508/N^8 + 26908/N^7 + 2940/N^6 + 380/N^5 + 60/N^4 + 
       12/N^3 + 4/N^2)*z2) + (7/(352*N^10) - 7/(640*N^8) + 1/(96*N^6) - 
     7/(320*N^4) + 7/(32*N^2) - 21/(16*N))*z3 + ((3*ln2*z2)/2 - (21*z3)/8)*
    LG[N], 2^N*(-195892146673793/(725760*N^11) - 435524399651/(28350*N^10) - 
    12485877011/(13440*N^9) - 10717463177/(181440*N^8) - 
    19857025/(5184*N^7) - 36683/(160*N^6) - 337/(48*N^5) + 17/(8*N^4) + 
    1/(6*N^3) + (-1639067023549/(6160*N^11) - 89382858377/(5040*N^10) - 
      2192758063/(1680*N^9) - 270084727/(2520*N^8) - 25058197/(2520*N^7) - 
      42343/(40*N^6) - 15809/(120*N^5) - 235/(12*N^4) - 43/(12*N^3) - 
      1/(2*N^2))*z2 + (68165042/N^11 + 14174522/(3*N^10) + 363890/N^9 + 
      94586/(3*N^8) + 3122/N^7 + 1082/(3*N^6) + 50/N^5 + 26/(3*N^4) + 2/N^3 + 
      2/(3*N^2) + 2/(3*N))*z3 + (161474059423573/(302400*N^11) + 
      10119934609481/(302400*N^10) + 98812876163/(43200*N^9) + 
      143966209/(840*N^8) + 2543399/(180*N^7) + 921263/(720*N^6) + 
      17953/(144*N^5) + 35/(3*N^4) + 3/(4*N^3) - N^(-2) + 
      (102247563/N^11 + 7087261/N^10 + 545835/N^9 + 47293/N^8 + 4683/N^7 + 
        541/N^6 + 75/N^5 + 13/N^4 + 3/N^3 + N^(-2) + N^(-1))*z2)*LG[N] + 
    (-1639067023549/(6160*N^11) - 89382858377/(5040*N^10) - 
      2192758063/(1680*N^9) - 270084727/(2520*N^8) - 25058197/(2520*N^7) - 
      42343/(40*N^6) - 15809/(120*N^5) - 235/(12*N^4) - 43/(12*N^3) - 
      1/(2*N^2))*LG[N]^2 + (34082521/N^11 + 7087261/(3*N^10) + 181945/N^9 + 
      47293/(3*N^8) + 1561/N^7 + 541/(3*N^6) + 25/N^5 + 13/(3*N^4) + N^(-3) + 
      1/(3*N^2) + 1/(3*N))*LG[N]^3) -> 
  2^N*(-195892146673793/(725760*N^11) - 435524399651/(28350*N^10) - 
    12485877011/(13440*N^9) - 10717463177/(181440*N^8) - 
    19857025/(5184*N^7) - 36683/(160*N^6) - 337/(48*N^5) + 17/(8*N^4) + 
    1/(6*N^3) + (-1639067023549/(6160*N^11) - 89382858377/(5040*N^10) - 
      2192758063/(1680*N^9) - 270084727/(2520*N^8) - 25058197/(2520*N^7) - 
      42343/(40*N^6) - 15809/(120*N^5) - 235/(12*N^4) - 43/(12*N^3) - 
      1/(2*N^2))*z2 + (68165042/N^11 + 14174522/(3*N^10) + 363890/N^9 + 
      94586/(3*N^8) + 3122/N^7 + 1082/(3*N^6) + 50/N^5 + 26/(3*N^4) + 2/N^3 + 
      2/(3*N^2) + 2/(3*N))*z3 + (161474059423573/(302400*N^11) + 
      10119934609481/(302400*N^10) + 98812876163/(43200*N^9) + 
      143966209/(840*N^8) + 2543399/(180*N^7) + 921263/(720*N^6) + 
      17953/(144*N^5) + 35/(3*N^4) + 3/(4*N^3) - N^(-2) + 
      (102247563/N^11 + 7087261/N^10 + 545835/N^9 + 47293/N^8 + 4683/N^7 + 
        541/N^6 + 75/N^5 + 13/N^4 + 3/N^3 + N^(-2) + N^(-1))*z2)*LG[N] + 
    (-1639067023549/(6160*N^11) - 89382858377/(5040*N^10) - 
      2192758063/(1680*N^9) - 270084727/(2520*N^8) - 25058197/(2520*N^7) - 
      42343/(40*N^6) - 15809/(120*N^5) - 235/(12*N^4) - 43/(12*N^3) - 
      1/(2*N^2))*LG[N]^2 + (34082521/N^11 + 7087261/(3*N^10) + 181945/N^9 + 
      47293/(3*N^8) + 1561/N^7 + 541/(3*N^6) + 25/N^5 + 13/(3*N^4) + N^(-3) + 
      1/(3*N^2) + 1/(3*N))*LG[N]^3), 
 (1/(88*N^10) - 1/(160*N^8) + 1/(168*N^6) - 1/(80*N^4) + 1/(8*N^2) - 3/(4*N))*
    z2 - (3*z2*LG[N])/2 + 2^N*(-314751848833/(1260*N^11) - 
     13719321263/(840*N^10) - 369745472/(315*N^9) - 117818011/(1260*N^8) - 
     249949/(30*N^7) - 50249/(60*N^6) - 286/(3*N^5) - 73/(6*N^4) - N^(-3) + 
     (141745220/N^11 + 9825030/N^10 + 756688/N^9 + 65562/N^8 + 6492/N^7 + 
       750/N^6 + 104/N^5 + 18/N^4 + 4/N^3 + 2/N^2)*LG[N]) -> 
  (1/(88*N^10) - 1/(160*N^8) + 1/(168*N^6) - 1/(80*N^4) + 1/(8*N^2) - 
     3/(4*N))*z2 - (3*z2*LG[N])/2 + 2^N*(-314751848833/(1260*N^11) - 
     13719321263/(840*N^10) - 369745472/(315*N^9) - 117818011/(1260*N^8) - 
     249949/(30*N^7) - 50249/(60*N^6) - 286/(3*N^5) - 73/(6*N^4) - N^(-3) + 
     (141745220/N^11 + 9825030/N^10 + 756688/N^9 + 65562/N^8 + 6492/N^7 + 
       750/N^6 + 104/N^5 + 18/N^4 + 4/N^3 + 2/N^2)*LG[N]), 
 -4*li5half + ln2^5/30 - 313549301/(9000*N^10) - 61612189/(18900*N^9) - 
   2646769/(7560*N^8) - 388877/(8820*N^7) - 7511/(1080*N^6) - 223/(300*N^5) - 
   23/(24*N^4) + 1/(2*N^3) - 1/(2*N^2) - (13*ln2^3*z2)/12 + 
   z2*(897533/(15*N^10) + 979801/(175*N^9) + 12631/(21*N^8) + 
     166979/(2205*N^7) + 173/(15*N^6) + 487/(225*N^5) + 1/(3*N^4) + 
     7/(9*N^3) - N^(-2) + 2/N + (7*z3)/4) + 
   (ln2*(52373520/N^10 - 3843531/N^9 + 314370/N^8 - 29001/N^7 + 3060/N^6 - 
       375/N^5 + 54/N^4 - 9/N^3 + 3/(2*N^2))*z2 + 
     (-91653660/N^10 + 26904717/(4*N^9) - 1100295/(2*N^8) + 203007/(4*N^7) - 
       5355/N^6 + 2625/(4*N^5) - 189/(2*N^4) + 63/(4*N^3) - 21/(8*N^2))*z3)/
    2^N - (93*z5)/64 + ln2*((-83*z2^2)/40 + 
     z3*(7/(352*N^10) - 7/(640*N^8) + 1/(96*N^6) - 7/(320*N^4) + 7/(32*N^2) - 
       21/(16*N) - (21*LG[N])/8)) + li4half*(1/(44*N^10) - 1/(80*N^8) + 
     1/(84*N^6) - 1/(40*N^4) + 1/(4*N^2) - 3/(2*N) - 3*LG[N]) + 
   ln2^4*(1/(1056*N^10) - 1/(1920*N^8) + 1/(2016*N^6) - 1/(960*N^4) + 
     1/(96*N^2) - 1/(16*N) - LG[N]/8) + 
   z2^2*(-27/(1760*N^10) + 27/(3200*N^8) - 9/(1120*N^6) + 27/(1600*N^4) - 
     27/(160*N^2) + 81/(80*N) + (81*LG[N])/40) + 
   ln2^2*((21*z3)/16 + z2*(-1/(88*N^10) + 1/(160*N^8) - 1/(168*N^6) + 
       1/(80*N^4) - 1/(8*N^2) + 3/(4*N) + (3*LG[N])/2)) -> 
  -8*li5half - (7*ln2^5)/120 + 397705957603321172/(105*N^21) - 
   283024063966484/(7*N^20) + 2553168098749396/(105*N^19) - 
   2225471090032/(3*N^18) + 9394714153348/(35*N^17) - 
   2006618975852/(105*N^16) + 94441978532/(15*N^15) - 
   115465807376/(105*N^14) + 52066747784/(105*N^13) - 8434838266/(35*N^12) - 
   346050925/(24*N^11) + 70547942893/(63000*N^10) + 1594554491/(18900*N^9) + 
   62247263/(7560*N^8) + 6478963/(8820*N^7) + 116329/(1080*N^6) + 
   2777/(300*N^5) + 73/(24*N^4) + 1/(2*N^3) - 1/(2*N^2) - (5*ln2^3*z2)/12 - 
   (1/(132*N^10) - 1/(240*N^8) + 1/(252*N^6) - 1/(120*N^4) + 1/(12*N^2) - 
     1/(2*N))*z2^2 - ln2*(2*li4half + (17*z2^2)/10) - 
   z2*(9651519968534488/N^21 - 93672797098320/N^20 + 62756905122760/N^19 - 
     1736056385568/N^18 + 701175049272/N^17 - 45308423280/N^16 + 
     16579476520/N^15 - 2636302656/N^14 + 1275011416/N^13 - 557466996/N^12 - 
     43429102/N^11 - 2160142/(5*N^10) + 17130/N^9 - 13762/(3*N^8) + 266/N^7 - 
     290/(3*N^6) + 10/N^5 - 6/N^4 + 2/N^3 - 2/N^2 + (31*z3)/16) + 
   z2*(-45419113/(15*N^10) - 43610549/(175*N^9) - 162441/(7*N^8) - 
     5482231/(2205*N^7) - 4697/(15*N^6) - 10763/(225*N^5) - 29/(3*N^4) - 
     11/(9*N^3) - 3/N^2 + 2/N + (65*z3)/16) - 
   (ln2^4*(-35436305/(12*N^10) + 909725/(4*N^9) - 236465/(12*N^8) + 
       7805/(4*N^7) - 2705/(12*N^6) + 125/(4*N^5) - 65/(12*N^4) + 5/(4*N^3) - 
       5/(12*N^2) + 5/(24*N)) + li4half*(-70872610/N^10 + 5458350/N^9 - 
       472930/N^8 + 46830/N^7 - 5410/N^6 + 750/N^5 - 130/N^4 + 30/N^3 - 
       10/N^2 + 5/N) + (-239509013/(140*N^10) + 5221047/(35*N^9) - 
       2085683/(140*N^8) + 17419/(10*N^7) - 4919/(20*N^6) + 44/N^5 - 
       43/(4*N^4) + 15/(4*N^3) - 3/(2*N^2))*z2 + 
     ln2*(-7087261/(44*N^20) + 545835/(44*N^19) + 77014011/(880*N^18) - 
       1182105/(176*N^17) - 1548499957/(18480*N^16) + 39677809/(6160*N^15) + 
       3264029633/(18480*N^14) - 2392015/(176*N^13) - 
       32721412891/(18480*N^12) + 66326161697/(6160*N^11) - 52373520/N^10 + 
       3843531/N^9 - 314370/N^8 + 29001/N^7 - 3060/N^6 + 375/N^5 - 54/N^4 + 
       9/N^3 - 3/(2*N^2))*z2 + ln2^2*(-14174522/N^10 + 1091670/N^9 - 
       94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + 
       N^(-1))*z2 + (-92134393/(4*N^10) + 7095855/(4*N^9) - 614809/(4*N^8) + 
       60879/(4*N^7) - 7033/(4*N^6) + 975/(4*N^5) - 169/(4*N^4) + 
       39/(4*N^3) - 13/(4*N^2) + 13/(8*N))*z2^2 + 
     (49610827/(176*N^20) - 3820845/(176*N^19) - 539098077/(3520*N^18) + 
       8274735/(704*N^17) + 1548499957/(10560*N^16) - 39677809/(3520*N^15) - 
       3264029633/(10560*N^14) + 16744105/(704*N^13) + 
       32721412891/(10560*N^12) - 66326161697/(3520*N^11) + 91653660/N^10 - 
       26904717/(4*N^9) + 1100295/(2*N^8) - 203007/(4*N^7) + 5355/N^6 - 
       2625/(4*N^5) + 189/(2*N^4) - 63/(4*N^3) + 21/(8*N^2))*z3)/2^N + 
   (279*z5)/64 - (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 
     1/(12*N^2) + 1/(2*N))*H[-1, 1, 1]*H[2, 1, 1] + 
   2*H[2, 2, 1]*H[0, 1, -1, 1] + 2*H[0, 2, 1]*H[0, 1, 1, 1] - 
   ln2^2*(-H[-1, 0, 1, 1] - H[0, -1, 1, 1] - H[2, 1, 2, 1] - 
     2*H[2, 2, 1, 1]) - 
   z2*((-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 
       1/(12*N^2) + 1/(2*N))*H[0, 2, 1] + 
     (1/(132*N^10) - 1/(240*N^8) + 1/(252*N^6) - 1/(120*N^4) + 1/(12*N^2) - 
       1/(2*N))*H[2, 1, 1] + 2*H[0, 1, 1, 1] - 2*H[0, 2, 2, 1] - 
     2*H[2, 0, 2, 1] + 2*H[2, 1, 2, 1] + 2*H[2, 2, 1, 1]) - 
   (-1/(66*N^10) + 1/(120*N^8) - 1/(126*N^6) + 1/(60*N^4) - 1/(6*N^2) + 
     N^(-1))*H[-1, 0, 1, 1, 1] - (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
     1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[-1, 1, 0, 1, 1] - 
   (-1/(66*N^10) + 1/(120*N^8) - 1/(126*N^6) + 1/(60*N^4) - 1/(6*N^2) + 
     N^(-1))*H[0, -1, 1, 1, 1] - (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
     1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[0, 1, -1, 1, 1] - 
   (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 
     1/(2*N))*H[0, 2, 1, 2, 1] - ln2*(2*z2^2 - H[-1, 1, 1]*H[2, 1, 1] + 
     (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 
       1/(2*N))*H[-1, 0, 1, 1] + (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
       1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[0, -1, 1, 1] + 
     (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 
       1/(2*N))*H[0, 1, -1, 1] + (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
       1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[2, 1, 2, 1] + 
     (-1/(66*N^10) + 1/(120*N^8) - 1/(126*N^6) + 1/(60*N^4) - 1/(6*N^2) + 
       N^(-1))*H[2, 2, 1, 1] - 2*H[-1, 0, 1, 1, 1] - H[-1, 1, 0, 1, 1] - 
     2*H[0, -1, 1, 1, 1] - 2*H[0, 1, -1, 1, 1] - 2*H[0, 1, 1, -1, 1] - 
     H[0, 2, 1, 2, 1] - 2*H[0, 2, 2, 1, 1]) - 
   (-1/(66*N^10) + 1/(120*N^8) - 1/(126*N^6) + 1/(60*N^4) - 1/(6*N^2) + 
     N^(-1))*H[0, 2, 2, 1, 1] - 
   ((204495126/N^11 - 14174522/N^10 + 1091670/N^9 - 94586/N^8 + 9366/N^7 - 
       1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + N^(-1))*H[-1, 1, 1]*
      H[2, 1, 1] + ln2*((204495126/N^11 - 14174522/N^10 + 1091670/N^9 - 
         94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + 
         N^(-1))*H[-1, 0, 1, 1] + (204495126/N^11 - 14174522/N^10 + 
         1091670/N^9 - 94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 
         6/N^3 - 2/N^2 + N^(-1))*H[0, -1, 1, 1] + 
       (204495126/N^11 - 14174522/N^10 + 1091670/N^9 - 94586/N^8 + 9366/N^7 - 
         1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + N^(-1))*
        H[2, 1, 2, 1] + (408990252/N^11 - 28349044/N^10 + 2183340/N^9 - 
         189172/N^8 + 18732/N^7 - 2164/N^6 + 300/N^5 - 52/N^4 + 12/N^3 - 
         4/N^2 + 2/N)*H[2, 2, 1, 1]) + (408990252/N^11 - 28349044/N^10 + 
       2183340/N^9 - 189172/N^8 + 18732/N^7 - 2164/N^6 + 300/N^5 - 52/N^4 + 
       12/N^3 - 4/N^2 + 2/N)*H[-1, 0, 1, 1, 1] + 
     (204495126/N^11 - 14174522/N^10 + 1091670/N^9 - 94586/N^8 + 9366/N^7 - 
       1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + N^(-1))*
      H[-1, 1, 0, 1, 1] + (408990252/N^11 - 28349044/N^10 + 2183340/N^9 - 
       189172/N^8 + 18732/N^7 - 2164/N^6 + 300/N^5 - 52/N^4 + 12/N^3 - 
       4/N^2 + 2/N)*H[0, -1, 1, 1, 1] + (204495126/N^11 - 14174522/N^10 + 
       1091670/N^9 - 94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 
       6/N^3 - 2/N^2 + N^(-1))*H[0, 2, 1, 2, 1] + 
     (408990252/N^11 - 28349044/N^10 + 2183340/N^9 - 189172/N^8 + 18732/N^7 - 
       2164/N^6 + 300/N^5 - 52/N^4 + 12/N^3 - 4/N^2 + 2/N)*H[0, 2, 2, 1, 1])/
    2^N - (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 
     1/(12*N^2) + 1/(2*N))*H[2, 0, 1, 2, 1] - 
   (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 1/(120*N^4) - 1/(12*N^2) + 
     1/(2*N))*H[2, 0, 2, 1, 1] - (-1/(132*N^10) + 1/(240*N^8) - 1/(252*N^6) + 
     1/(120*N^4) - 1/(12*N^2) + 1/(2*N))*H[2, 1, 0, 2, 1] + 
   2*H[0, 1, -1, 1, 1, 1] + 2*H[0, 1, 1, -1, 1, 1] + 2*H[2, 0, 1, 2, 2, 1] + 
   2*H[2, 0, 2, 1, 2, 1] + 2*H[2, 0, 2, 2, 1, 1] + 2*H[2, 1, 0, 2, 2, 1] + 
   2*H[2, 1, 2, 0, 2, 1] + 2*H[2, 2, 0, 1, 2, 1] + 2*H[2, 2, 0, 2, 1, 1] + 
   2*H[2, 2, 1, 0, 2, 1] + ln2*(-li4half - (4*z2^2)/5 + 
     z3*(7/(352*N^10) - 7/(640*N^8) + 1/(96*N^6) - 7/(320*N^4) + 7/(32*N^2) - 
       21/(16*N) - (21*LG[N])/8)) + li4half*(1/(44*N^10) - 1/(80*N^8) + 
     1/(84*N^6) - 1/(40*N^4) + 1/(4*N^2) - 3/(2*N) - 3*LG[N]) + 
   ln2^4*(1/(1056*N^10) - 1/(1920*N^8) + 1/(2016*N^6) - 1/(960*N^4) + 
     1/(96*N^2) - 1/(16*N) - LG[N]/8) + 
   (575779207/(1050*N^10) + 140050/(3*N^9) + 2847917/(630*N^8) + 
     10652/(21*N^7) + 6079/(90*N^6) + 54/(5*N^5) + 17/(6*N^4) + N^(-2))*
    LG[N] - (575779207/(1050*N^10) + 140050/(3*N^9) + 2847917/(630*N^8) + 
     10652/(21*N^7) + 6079/(90*N^6) + 54/(5*N^5) + 17/(6*N^4) + N^(-2) - 
     z2^2 + z2*(H[0, 2, 1] - H[2, 1, 1]) + H[-1, 1, 1]*H[2, 1, 1] + 
     ln2*(H[-1, 0, 1, 1] + H[0, -1, 1, 1] + H[0, 1, -1, 1] + H[2, 1, 2, 1] + 
       2*H[2, 2, 1, 1]) + 2*H[-1, 0, 1, 1, 1] + H[-1, 1, 0, 1, 1] + 
     2*H[0, -1, 1, 1, 1] + H[0, 1, -1, 1, 1] + H[0, 2, 1, 2, 1] + 
     2*H[0, 2, 2, 1, 1] + H[2, 0, 1, 2, 1] + H[2, 0, 2, 1, 1] + 
     H[2, 1, 0, 2, 1])*LG[N] + z2^2*(-27/(1760*N^10) + 27/(3200*N^8) - 
     9/(1120*N^6) + 27/(1600*N^4) - 27/(160*N^2) + 81/(80*N) + 
     (81*LG[N])/40) + ln2^2*((21*z3)/16 + 
     z2*(-1/(88*N^10) + 1/(160*N^8) - 1/(168*N^6) + 1/(80*N^4) - 1/(8*N^2) + 
       3/(4*N) + (3*LG[N])/2)) + 
   (li4half*(28349044/N^10 - 2183340/N^9 + 189172/N^8 - 18732/N^7 + 
       2164/N^6 - 300/N^5 + 52/N^4 - 12/N^3 + 4/N^2 - 2/N) + 
     ln2^4*(7087261/(6*N^10) - 181945/(2*N^9) + 47293/(6*N^8) - 
       1561/(2*N^7) + 541/(6*N^6) - 25/(2*N^5) + 13/(6*N^4) - 1/(2*N^3) + 
       1/(6*N^2) - 1/(12*N)) + (239509013/(140*N^10) - 5221047/(35*N^9) + 
       2085683/(140*N^8) - 17419/(10*N^7) + 4919/(20*N^6) - 44/N^5 + 
       43/(4*N^4) - 15/(4*N^3) + 3/(2*N^2))*z2 + 
     ln2^2*(14174522/N^10 - 1091670/N^9 + 94586/N^8 - 9366/N^7 + 1082/N^6 - 
       150/N^5 + 26/N^4 - 6/N^3 + 2/N^2 - N^(-1))*z2 + 
     (99221654/(5*N^10) - 1528338/N^9 + 662102/(5*N^8) - 65562/(5*N^7) + 
       7574/(5*N^6) - 210/N^5 + 182/(5*N^4) - 42/(5*N^3) + 14/(5*N^2) - 
       7/(5*N))*z2^2 + ln2*z2*(-1395344777/(1680*N^10) + 
       80761413/(1120*N^9) - 6013927/(840*N^8) + 87169/(105*N^7) - 
       4629/(40*N^6) + 1619/(80*N^5) - 19/(4*N^4) + 13/(8*N^3) - 3/(4*N^2) + 
       (21261783/N^10 - 1637505/N^9 + 141879/N^8 - 14049/N^7 + 1623/N^6 - 
         225/N^5 + 39/N^4 - 9/N^3 + 3/N^2 - 3/(2*N))*LG[N]) + 
     z3*(1395344777/(960*N^10) - 80761413/(640*N^9) + 6013927/(480*N^8) - 
       87169/(60*N^7) + 32403/(160*N^6) - 11333/(320*N^5) + 133/(16*N^4) - 
       91/(32*N^3) + 21/(16*N^2) + (-148832481/(4*N^10) + 11462535/(4*N^9) - 
         993153/(4*N^8) + 98343/(4*N^7) - 11361/(4*N^6) + 1575/(4*N^5) - 
         273/(4*N^4) + 63/(4*N^3) - 21/(4*N^2) + 21/(8*N))*LG[N]))/2^N, 
 6*li5half + ln2^5/30 - 397705957603321172/(105*N^21) + 
   283024063966484/(7*N^20) - 2553168098749396/(105*N^19) + 
   2225471090032/(3*N^18) - 9394714153348/(35*N^17) + 
   2006618975852/(105*N^16) - 94441978532/(15*N^15) + 
   115465807376/(105*N^14) - 52066747784/(105*N^13) + 8434838266/(35*N^12) + 
   346050925/(24*N^11) + 10077407/(210*N^10) + 9504631/(945*N^9) + 
   11137/(30*N^8) + 17068/(105*N^7) + 5/(6*N^6) + 23/(3*N^5) - 3/(2*N^4) + 
   4/(3*N^3) + ln2*(2*li4half + (17*z2^2)/10) + 
   z2*(9651519968534488/N^21 - 93672797098320/N^20 + 62756905122760/N^19 - 
     1736056385568/N^18 + 701175049272/N^17 - 45308423280/N^16 + 
     16579476520/N^15 - 2636302656/N^14 + 1275011416/N^13 - 557466996/N^12 - 
     43429102/N^11 - 2160142/(5*N^10) + 17130/N^9 - 13762/(3*N^8) + 266/N^7 - 
     290/(3*N^6) + 10/N^5 - 6/N^4 + 2/N^3 - 2/N^2 + (31*z3)/16) + 
   (ln2^4*(-35436305/(12*N^10) + 909725/(4*N^9) - 236465/(12*N^8) + 
       7805/(4*N^7) - 2705/(12*N^6) + 125/(4*N^5) - 65/(12*N^4) + 5/(4*N^3) - 
       5/(12*N^2) + 5/(24*N)) + li4half*(-70872610/N^10 + 5458350/N^9 - 
       472930/N^8 + 46830/N^7 - 5410/N^6 + 750/N^5 - 130/N^4 + 30/N^3 - 
       10/N^2 + 5/N) + (-239509013/(140*N^10) + 5221047/(35*N^9) - 
       2085683/(140*N^8) + 17419/(10*N^7) - 4919/(20*N^6) + 44/N^5 - 
       43/(4*N^4) + 15/(4*N^3) - 3/(2*N^2))*z2 + 
     ln2*(-7087261/(44*N^20) + 545835/(44*N^19) + 77014011/(880*N^18) - 
       1182105/(176*N^17) - 1548499957/(18480*N^16) + 39677809/(6160*N^15) + 
       3264029633/(18480*N^14) - 2392015/(176*N^13) - 
       32721412891/(18480*N^12) + 66326161697/(6160*N^11) - 52373520/N^10 + 
       3843531/N^9 - 314370/N^8 + 29001/N^7 - 3060/N^6 + 375/N^5 - 54/N^4 + 
       9/N^3 - 3/(2*N^2))*z2 + ln2^2*(-14174522/N^10 + 1091670/N^9 - 
       94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + 
       N^(-1))*z2 + (-92134393/(4*N^10) + 7095855/(4*N^9) - 614809/(4*N^8) + 
       60879/(4*N^7) - 7033/(4*N^6) + 975/(4*N^5) - 169/(4*N^4) + 
       39/(4*N^3) - 13/(4*N^2) + 13/(8*N))*z2^2 + 
     (49610827/(176*N^20) - 3820845/(176*N^19) - 539098077/(3520*N^18) + 
       8274735/(704*N^17) + 1548499957/(10560*N^16) - 39677809/(3520*N^15) - 
       3264029633/(10560*N^14) + 16744105/(704*N^13) + 
       32721412891/(10560*N^12) - 66326161697/(3520*N^11) + 91653660/N^10 - 
       26904717/(4*N^9) + 1100295/(2*N^8) - 203007/(4*N^7) + 5355/N^6 - 
       2625/(4*N^5) + 189/(2*N^4) - 63/(4*N^3) + 21/(8*N^2))*z3)/2^N - 
   (527*z5)/64 -> 6*li5half + ln2^5/30 - 397705957603321172/(105*N^21) + 
   283024063966484/(7*N^20) - 2553168098749396/(105*N^19) + 
   2225471090032/(3*N^18) - 9394714153348/(35*N^17) + 
   2006618975852/(105*N^16) - 94441978532/(15*N^15) + 
   115465807376/(105*N^14) - 52066747784/(105*N^13) + 8434838266/(35*N^12) + 
   346050925/(24*N^11) + 10077407/(210*N^10) + 9504631/(945*N^9) + 
   11137/(30*N^8) + 17068/(105*N^7) + 5/(6*N^6) + 23/(3*N^5) - 3/(2*N^4) + 
   4/(3*N^3) + ln2*(2*li4half + (17*z2^2)/10) + 
   z2*(9651519968534488/N^21 - 93672797098320/N^20 + 62756905122760/N^19 - 
     1736056385568/N^18 + 701175049272/N^17 - 45308423280/N^16 + 
     16579476520/N^15 - 2636302656/N^14 + 1275011416/N^13 - 557466996/N^12 - 
     43429102/N^11 - 2160142/(5*N^10) + 17130/N^9 - 13762/(3*N^8) + 266/N^7 - 
     290/(3*N^6) + 10/N^5 - 6/N^4 + 2/N^3 - 2/N^2 + (31*z3)/16) + 
   (ln2^4*(-35436305/(12*N^10) + 909725/(4*N^9) - 236465/(12*N^8) + 
       7805/(4*N^7) - 2705/(12*N^6) + 125/(4*N^5) - 65/(12*N^4) + 5/(4*N^3) - 
       5/(12*N^2) + 5/(24*N)) + li4half*(-70872610/N^10 + 5458350/N^9 - 
       472930/N^8 + 46830/N^7 - 5410/N^6 + 750/N^5 - 130/N^4 + 30/N^3 - 
       10/N^2 + 5/N) + (-239509013/(140*N^10) + 5221047/(35*N^9) - 
       2085683/(140*N^8) + 17419/(10*N^7) - 4919/(20*N^6) + 44/N^5 - 
       43/(4*N^4) + 15/(4*N^3) - 3/(2*N^2))*z2 + 
     ln2*(-7087261/(44*N^20) + 545835/(44*N^19) + 77014011/(880*N^18) - 
       1182105/(176*N^17) - 1548499957/(18480*N^16) + 39677809/(6160*N^15) + 
       3264029633/(18480*N^14) - 2392015/(176*N^13) - 
       32721412891/(18480*N^12) + 66326161697/(6160*N^11) - 52373520/N^10 + 
       3843531/N^9 - 314370/N^8 + 29001/N^7 - 3060/N^6 + 375/N^5 - 54/N^4 + 
       9/N^3 - 3/(2*N^2))*z2 + ln2^2*(-14174522/N^10 + 1091670/N^9 - 
       94586/N^8 + 9366/N^7 - 1082/N^6 + 150/N^5 - 26/N^4 + 6/N^3 - 2/N^2 + 
       N^(-1))*z2 + (-92134393/(4*N^10) + 7095855/(4*N^9) - 614809/(4*N^8) + 
       60879/(4*N^7) - 7033/(4*N^6) + 975/(4*N^5) - 169/(4*N^4) + 
       39/(4*N^3) - 13/(4*N^2) + 13/(8*N))*z2^2 + 
     (49610827/(176*N^20) - 3820845/(176*N^19) - 539098077/(3520*N^18) + 
       8274735/(704*N^17) + 1548499957/(10560*N^16) - 39677809/(3520*N^15) - 
       3264029633/(10560*N^14) + 16744105/(704*N^13) + 
       32721412891/(10560*N^12) - 66326161697/(3520*N^11) + 91653660/N^10 - 
       26904717/(4*N^9) + 1100295/(2*N^8) - 203007/(4*N^7) + 5355/N^6 - 
       2625/(4*N^5) + 189/(2*N^4) - 63/(4*N^3) + 21/(8*N^2))*z3)/2^N - 
   (527*z5)/64, -4*li5half + ln2^5/30 - 313549301/(9000*N^10) - 
   61612189/(18900*N^9) - 2646769/(7560*N^8) - 388877/(8820*N^7) - 
   7511/(1080*N^6) - 223/(300*N^5) - 23/(24*N^4) + 1/(2*N^3) - 1/(2*N^2) - 
   (13*ln2^3*z2)/12 + z2*(897533/(15*N^10) + 979801/(175*N^9) + 
     12631/(21*N^8) + 166979/(2205*N^7) + 173/(15*N^6) + 487/(225*N^5) + 
     1/(3*N^4) + 7/(9*N^3) - N^(-2) + 2/N + (7*z3)/4) + 
   (ln2*(52373520/N^10 - 3843531/N^9 + 314370/N^8 - 29001/N^7 + 3060/N^6 - 
       375/N^5 + 54/N^4 - 9/N^3 + 3/(2*N^2))*z2 + 
     (-91653660/N^10 + 26904717/(4*N^9) - 1100295/(2*N^8) + 203007/(4*N^7) - 
       5355/N^6 + 2625/(4*N^5) - 189/(2*N^4) + 63/(4*N^3) - 21/(8*N^2))*z3)/
    2^N - (93*z5)/64 + ln2*((-83*z2^2)/40 + 
     z3*(7/(352*N^10) - 7/(640*N^8) + 1/(96*N^6) - 7/(320*N^4) + 7/(32*N^2) - 
       21/(16*N) - (21*LG[N])/8)) + li4half*(1/(44*N^10) - 1/(80*N^8) + 
     1/(84*N^6) - 1/(40*N^4) + 1/(4*N^2) - 3/(2*N) - 3*LG[N]) + 
   ln2^4*(1/(1056*N^10) - 1/(1920*N^8) + 1/(2016*N^6) - 1/(960*N^4) + 
     1/(96*N^2) - 1/(16*N) - LG[N]/8) + 
   z2^2*(-27/(1760*N^10) + 27/(3200*N^8) - 9/(1120*N^6) + 27/(1600*N^4) - 
     27/(160*N^2) + 81/(80*N) + (81*LG[N])/40) + 
   ln2^2*((21*z3)/16 + z2*(-1/(88*N^10) + 1/(160*N^8) - 1/(168*N^6) + 
       1/(80*N^4) - 1/(8*N^2) + 3/(4*N) + (3*LG[N])/2)) -> 
  -4*li5half + ln2^5/30 + 70547942893/(63000*N^10) + 1594554491/(18900*N^9) + 
   62247263/(7560*N^8) + 6478963/(8820*N^7) + 116329/(1080*N^6) + 
   2777/(300*N^5) + 73/(24*N^4) + 1/(2*N^3) - 1/(2*N^2) - (13*ln2^3*z2)/12 + 
   z2*(-38938687/(15*N^10) - 46608299/(175*N^9) - 390989/(21*N^8) - 
     6068761/(2205*N^7) - 3247/(15*N^6) - 13013/(225*N^5) - 11/(3*N^4) - 
     29/(9*N^3) - N^(-2) + 2/N + (7*z3)/4) - (93*z5)/64 + 
   ln2*((-83*z2^2)/40 + z3*(7/(352*N^10) - 7/(640*N^8) + 1/(96*N^6) - 
       7/(320*N^4) + 7/(32*N^2) - 21/(16*N) - (21*LG[N])/8)) + 
   li4half*(1/(44*N^10) - 1/(80*N^8) + 1/(84*N^6) - 1/(40*N^4) + 1/(4*N^2) - 
     3/(2*N) - 3*LG[N]) + ln2^4*(1/(1056*N^10) - 1/(1920*N^8) + 
     1/(2016*N^6) - 1/(960*N^4) + 1/(96*N^2) - 1/(16*N) - LG[N]/8) + 
   z2^2*(-27/(1760*N^10) + 27/(3200*N^8) - 9/(1120*N^6) + 27/(1600*N^4) - 
     27/(160*N^2) + 81/(80*N) + (81*LG[N])/40) + 
   ln2^2*((21*z3)/16 + z2*(-1/(88*N^10) + 1/(160*N^8) - 1/(168*N^6) + 
       1/(80*N^4) - 1/(8*N^2) + 3/(4*N) + (3*LG[N])/2)) + 
   (li4half*(70872610/N^10 - 5458350/N^9 + 472930/N^8 - 46830/N^7 + 
       5410/N^6 - 750/N^5 + 130/N^4 - 30/N^3 + 10/N^2 - 5/N) + 
     ln2^4*(35436305/(12*N^10) - 909725/(4*N^9) + 236465/(12*N^8) - 
       7805/(4*N^7) + 2705/(12*N^6) - 125/(4*N^5) + 65/(12*N^4) - 5/(4*N^3) + 
       5/(12*N^2) - 5/(24*N)) + (239509013/(140*N^10) - 5221047/(35*N^9) + 
       2085683/(140*N^8) - 17419/(10*N^7) + 4919/(20*N^6) - 44/N^5 + 
       43/(4*N^4) - 15/(4*N^3) + 3/(2*N^2))*z2 + 
     ln2^2*(14174522/N^10 - 1091670/N^9 + 94586/N^8 - 9366/N^7 + 1082/N^6 - 
       150/N^5 + 26/N^4 - 6/N^3 + 2/N^2 - N^(-1))*z2 + 
     (92134393/(4*N^10) - 7095855/(4*N^9) + 614809/(4*N^8) - 60879/(4*N^7) + 
       7033/(4*N^6) - 975/(4*N^5) + 169/(4*N^4) - 39/(4*N^3) + 13/(4*N^2) - 
       13/(8*N))*z2^2 + ln2*z2*(86592168823/(1680*N^10) - 
       4223993307/(1120*N^9) + 258056873/(840*N^8) - 2957936/(105*N^7) + 
       117771/(40*N^6) - 28381/(80*N^5) + 197/(4*N^4) - 59/(8*N^3) + 
       3/(4*N^2) + (21261783/N^10 - 1637505/N^9 + 141879/N^8 - 14049/N^7 + 
         1623/N^6 - 225/N^5 + 39/N^4 - 9/N^3 + 3/N^2 - 3/(2*N))*LG[N]) + 
     z3*(-86592168823/(960*N^10) + 4223993307/(640*N^9) - 
       258056873/(480*N^8) + 739484/(15*N^7) - 824397/(160*N^6) + 
       198667/(320*N^5) - 1379/(16*N^4) + 413/(32*N^3) - 21/(16*N^2) + 
       (-148832481/(4*N^10) + 11462535/(4*N^9) - 993153/(4*N^8) + 
         98343/(4*N^7) - 11361/(4*N^6) + 1575/(4*N^5) - 273/(4*N^4) + 
         63/(4*N^3) - 21/(4*N^2) + 21/(8*N))*LG[N]))/2^N}


==> anc/I3bar.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> \bar{I}_3(N,k,b), k = 0...5                                                                     *)
(*                                                                                                 *)
(***************************************************************************************************)

{I3bar0 -> b^N/N, 
 
 I3bar1 -> ((-1 + b^N)*Log[1 - b])/N - S[1, {b}, N]/N,
 
 I3bar2 -> ((-1 + b^N)*Log[1 - b]^2)/N + (2*Log[1 - b]*(S[1, N] - S[1, {b}, N]))/N + 
           (2*(S[1, N]*S[1, {b}, N] + S[2, {b}, N] - S[1, 1, {b, 1}, N]))/N,
 
 I3bar3 -> ((-1 + b^N)*Log[1 - b]^3)/N + (3*Log[1 - b]^2*(S[1, N] - S[1, {b}, N]))/N - 
  (3*Log[1 - b]*(S[1, N]^2 + S[2, N] - 2*S[1, N]*S[1, {b}, N] - 
     2*S[2, {b}, N] + 2*S[1, 1, {b, 1}, N]))/N - 
  (3*(S[1, N]^2*S[1, {b}, N] + 2*S[1, N]*S[2, {b}, N] + S[3, {b}, N] - 
     2*S[1, N]*S[1, 1, {b, 1}, N] - S[1, 2, {b, 1}, N] + S[2, 1, {1, b}, N] - 
     2*S[2, 1, {b, 1}, N] + 2*S[1, 1, 1, {b, 1, 1}, N]))/N, 
  
 I3bar4 -> ((-1 + b^N)*Log[1 - b]^4)/N + (4*Log[1 - b]^3*(S[1, N] - S[1, {b}, N]))/N - 
  (6*Log[1 - b]^2*(S[1, N]^2 + S[2, N] - 2*S[1, N]*S[1, {b}, N] - 
     2*S[2, {b}, N] + 2*S[1, 1, {b, 1}, N]))/N + 
  (4*Log[1 - b]*(S[1, N]^3 + 3*S[1, N]*S[2, N] + 2*S[3, N] - 
     3*S[1, N]^2*S[1, {b}, N] - 6*S[1, N]*S[2, {b}, N] - 3*S[3, {b}, N] + 
     6*S[1, N]*S[1, 1, {b, 1}, N] + 3*S[1, 2, {b, 1}, N] - 
     3*S[2, 1, {1, b}, N] + 6*S[2, 1, {b, 1}, N] - 
     6*S[1, 1, 1, {b, 1, 1}, N]))/N + 
  (4*(S[1, N]^3*S[1, {b}, N] + 3*S[1, N]^2*S[2, {b}, N] + 
     3*S[1, N]*S[3, {b}, N] + S[4, {b}, N] - 3*S[1, N]^2*S[1, 1, {b, 1}, N] - 
     3*S[1, N]*S[1, 2, {b, 1}, N] - S[1, 3, {b, 1}, N] + 
     3*S[1, N]*S[2, 1, {1, b}, N] - 6*S[1, N]*S[2, 1, {b, 1}, N] + 
     3*S[2, 2, {1, b}, N] - 3*S[2, 2, {b, 1}, N] + 2*S[3, 1, {1, b}, N] - 
     3*S[3, 1, {b, 1}, N] + 6*S[1, N]*S[1, 1, 1, {b, 1, 1}, N] + 
     3*S[1, 1, 2, {b, 1, 1}, N] + 3*S[1, 2, 1, {b, 1, 1}, N] - 
     3*S[2, 1, 1, {1, b, 1}, N] + 6*S[2, 1, 1, {b, 1, 1}, N] - 
     6*S[1, 1, 1, 1, {b, 1, 1, 1}, N]))/N, 

I3bar5 -> ((-1 + b^N)*Log[1 - b]^5)/N + 
  (5*Log[1 - b]^4*(S[1, N] - S[1, {b}, N]))/N - 
  (10*Log[1 - b]^3*(S[1, N]^2 + S[2, N] - 2*S[1, N]*S[1, {b}, N] - 
     2*S[2, {b}, N] + 2*S[1, 1, {b, 1}, N]))/N + 
  (10*Log[1 - b]^2*(S[1, N]^3 + 3*S[1, N]*S[2, N] + 2*S[3, N] - 
     3*S[1, N]^2*S[1, {b}, N] - 6*S[1, N]*S[2, {b}, N] - 3*S[3, {b}, N] + 
     6*S[1, N]*S[1, 1, {b, 1}, N] + 3*S[1, 2, {b, 1}, N] - 
     3*S[2, 1, {1, b}, N] + 6*S[2, 1, {b, 1}, N] - 
     6*S[1, 1, 1, {b, 1, 1}, N]))/N - 
  (5*Log[1 - b]*(S[1, N]^4 + 6*S[1, N]^2*S[2, N] + 8*S[1, N]*S[3, N] + 
     3*S[4, N] - 4*S[1, N]^3*S[1, {b}, N] + 6*S[2, 2, N] - 
     12*S[1, N]^2*S[2, {b}, N] - 12*S[1, N]*S[3, {b}, N] - 4*S[4, {b}, N] + 
     12*S[1, N]^2*S[1, 1, {b, 1}, N] + 12*S[1, N]*S[1, 2, {b, 1}, N] + 
     4*S[1, 3, {b, 1}, N] - 12*S[1, N]*S[2, 1, {1, b}, N] + 
     24*S[1, N]*S[2, 1, {b, 1}, N] - 12*S[2, 2, {1, b}, N] + 
     12*S[2, 2, {b, 1}, N] - 8*S[3, 1, {1, b}, N] + 12*S[3, 1, {b, 1}, N] - 
     24*S[1, N]*S[1, 1, 1, {b, 1, 1}, N] - 12*S[1, 1, 2, {b, 1, 1}, N] - 
     12*S[1, 2, 1, {b, 1, 1}, N] + 12*S[2, 1, 1, {1, b, 1}, N] - 
     24*S[2, 1, 1, {b, 1, 1}, N] + 24*S[1, 1, 1, 1, {b, 1, 1, 1}, N]))/N - 
  (5*(S[1, N]^4*S[1, {b}, N] + 4*S[1, N]^3*S[2, {b}, N] + 
     6*S[1, N]^2*S[3, {b}, N] + 4*S[1, N]*S[4, {b}, N] + S[5, {b}, N] - 
     4*S[1, N]^3*S[1, 1, {b, 1}, N] - 6*S[1, N]^2*S[1, 2, {b, 1}, N] - 
     4*S[1, N]*S[1, 3, {b, 1}, N] - S[1, 4, {b, 1}, N] + 
     6*S[1, N]^2*S[2, 1, {1, b}, N] - 12*S[1, N]^2*S[2, 1, {b, 1}, N] + 
     12*S[1, N]*S[2, 2, {1, b}, N] - 12*S[1, N]*S[2, 2, {b, 1}, N] + 
     6*S[2, 3, {1, b}, N] - 4*S[2, 3, {b, 1}, N] + 
     8*S[1, N]*S[3, 1, {1, b}, N] - 12*S[1, N]*S[3, 1, {b, 1}, N] + 
     8*S[3, 2, {1, b}, N] - 6*S[3, 2, {b, 1}, N] + 3*S[4, 1, {1, b}, N] - 
     4*S[4, 1, {b, 1}, N] + 12*S[1, N]^2*S[1, 1, 1, {b, 1, 1}, N] + 
     12*S[1, N]*S[1, 1, 2, {b, 1, 1}, N] + 4*S[1, 1, 3, {b, 1, 1}, N] + 
     12*S[1, N]*S[1, 2, 1, {b, 1, 1}, N] + 6*S[1, 2, 2, {b, 1, 1}, N] + 
     4*S[1, 3, 1, {b, 1, 1}, N] - 12*S[1, N]*S[2, 1, 1, {1, b, 1}, N] + 
     24*S[1, N]*S[2, 1, 1, {b, 1, 1}, N] - 6*S[2, 1, 2, {1, b, 1}, N] + 
     12*S[2, 1, 2, {b, 1, 1}, N] + 6*S[2, 2, 1, {1, 1, b}, N] - 
     12*S[2, 2, 1, {1, b, 1}, N] + 12*S[2, 2, 1, {b, 1, 1}, N] - 
     8*S[3, 1, 1, {1, b, 1}, N] + 12*S[3, 1, 1, {b, 1, 1}, N] - 
     24*S[1, N]*S[1, 1, 1, 1, {b, 1, 1, 1}, N] - 
     12*S[1, 1, 1, 2, {b, 1, 1, 1}, N] - 12*S[1, 1, 2, 1, {b, 1, 1, 1}, N] - 
     12*S[1, 2, 1, 1, {b, 1, 1, 1}, N] + 12*S[2, 1, 1, 1, {1, b, 1, 1}, N] - 
     24*S[2, 1, 1, 1, {b, 1, 1, 1}, N] + 24*S[1, 1, 1, 1, 1, {b, 1, 1, 1, 1}, 
       N]))/N}


==> anc/README <==
*********************************************************************************************

Legal Notice:
-------------
Any direct or indirect use of the material presented in this paper requires to cite
the publication :

J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,
and K.~Sch\"onwald,
"The first-order factorizing contributions to the three--loop massive operator matrix elements 
$A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" ,   DESY 23-142

All files are mathematics .m files.
*********************************************************************************************

aqg3N       Eq. (3.1)
aqg3x       x-space form of Eq. (3.1)
Daqg3N      Eq. (3.44)
Daqg3x      x-space form of Eq. (3.44)
GSUM        asymptotic representation of contributing generalized sums (4.11
GSUM1       asymptotic representation of additional contributing generalized sums (4.12)
conGSUM     numerical G-constants for the generalized sums for GSUM
conGSUM1    numerical G-constants for the generalized sums for GSUM1
BSUM        asymptotic representation of contributing generalized sums
conBSUM     numerical G-constants for the binomial sums
Const0      numerical G-constants of the expasion around x=0
Consth      numerical G-constants of the expasion around x=1/2
Comst1      numerical G-constants of the expasion around x=1
ConstSX     numerical G-constants: small x expansion
I3bar       formulae for \bar{I}3(N,k,b), k=0...5.

LG[N] = Log[N] + EulerGamma
The files attached refer to the notation of the packages HarmonicSums and Sigma.
*********************************************************************************************



==> anc/aqg3N.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> a_{Qg}^{(3)}(N): Eq. (3.1)                                                                *) 
(*                                                                                                 *)
(***************************************************************************************************)


aqg3N = (-64*(2 + N + N^2)*TF^3*z3)/(9*N*(1 + N)*(2 + N)) + 
 CF^2*TF*((-16*B4*(-1 + N)*(-2 + 3*N + 3*N^2))/(N^2*(1 + N)^2) + 
   ((48 + 184*N + 176*N^2 - 222*N^3 - 947*N^4 - 1374*N^5 - 1196*N^6 - 
      612*N^7 - 153*N^8)*z2)/(2*N^4*(1 + N)^4*(2 + N)) + 
   (144*(-1 + N)*(-2 + 3*N + 3*N^2)*z2^2)/(5*N^2*(1 + N)^2) + 
   (8*(-10 - 29*N - 21*N^2 + 8*N^3 + 39*N^4 + 36*N^5 + 13*N^6)*z2*S[1, N])/
    (N^3*(1 + N)^3*(2 + N)) + (4*(20 + 48*N + 43*N^2 + 14*N^3 + 3*N^4)*z2*
     S[1, N]^2)/(N^2*(1 + N)^2*(2 + N)) + 
   ((2 + N + N^2)*(-16*z2*S[1, N]^3 + S[-2, N]*((-16*z2)/(N*(1 + N)) + 
        32*z2*S[1, N]) - (8*(2 + 3*N + 3*N^2)*z2*S[2, N])/(N*(1 + N)) + 
      z2*(16*S[-3, N] + 32*S[1, N]*S[2, N] + 16*S[3, N] - 32*S[-2, 1, N])))/
    (N*(1 + N)*(2 + N))) + 
 CA^2*TF*((2*(-3456 - 17184*N - 39184*N^2 - 57200*N^3 - 54000*N^4 - 
      36634*N^5 - 19177*N^6 - 16952*N^7 - 17658*N^8 - 8937*N^9 - 997*N^10 + 
      1190*N^11 + 552*N^12 + 69*N^13)*z2)/(9*(-1 + N)^2*N^4*(1 + N)^4*
     (2 + N)^4) + (144*(-2 + N)*(3 + N)*(4 + 4*N + 7*N^2 + 6*N^3 + 3*N^4)*
     z2^2)/(5*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + 
   (4*(-864 - 2160*N + 680*N^2 + 2820*N^3 + 3078*N^4 - 601*N^5 - 809*N^6 + 
      1298*N^7 + 1124*N^8 + 515*N^9 + 103*N^10)*z2*S[1, N])/
    (9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^3) - 
   (4*(-48 - 116*N + 4*N^2 - 85*N^3 - 87*N^4 + 33*N^5 + 11*N^6)*z2*S[1, N]^2)/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + 
   B4*((-4*(-56 - 20*N - 62*N^2 - 75*N^3 - 15*N^4 + 27*N^5 + 9*N^6))/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - (16*(2 + N + N^2)*S[1, N])/
      (N*(1 + N)*(2 + N))) + 
   ((2 + N + N^2)*(S[-2, N]*((-8*(-36 - 58*N - 47*N^2 + 22*N^3 + 11*N^4)*z2)/
         (3*(-1 + N)*N*(1 + N)*(2 + N)) - 48*z2*S[1, N]) - 
      (4*(-48 - 70*N - 59*N^2 + 22*N^3 + 11*N^4)*z2*S[2, N])/
       (3*(-1 + N)*N*(1 + N)*(2 + N)) + S[1, N]*((288*z2^2)/5 - 
        32*z2*S[2, N]) + z2*(-8*S[-3, N] - 16*S[1, N]^3 - 8*S[3, N] + 
        16*S[-2, 1, N])))/(N*(1 + N)*(2 + N))) + 
 CA*TF^2*((-4*(672 + 3008*N + 5352*N^2 + 6500*N^3 + 5180*N^4 + 3171*N^5 + 
      2134*N^6 + 1148*N^7 + 414*N^8 + 69*N^9)*z2)/(9*(-1 + N)*N^3*(1 + N)^3*
     (2 + N)^3) + (160*(4 - N + N^2 + 4*N^3 + N^4)*z2*S[1, N])/
    (9*N*(1 + N)^2*(2 + N)^2) + 
   ((2 + N + N^2)*((80*z2*S[-2, N])/3 + (40*z2*S[1, N]^2)/3 + 
      (40*z2*S[2, N])/3))/(N*(1 + N)*(2 + N)) + 
   NF*((-8*(3456 + 18432*N + 33504*N^2 - 22912*N^3 - 281016*N^4 - 
        465872*N^5 - 806374*N^6 - 1459136*N^7 - 1484940*N^8 - 377441*N^9 + 
        849246*N^10 + 1139033*N^11 + 692290*N^12 + 237011*N^13 + 44514*N^14 + 
        3597*N^15))/(243*(-1 + N)*N^5*(1 + N)^5*(2 + N)^5) - 
     (4*(96 + 224*N - 48*N^2 - 244*N^3 - 610*N^4 - 501*N^5 - 32*N^6 + 
        146*N^7 + 90*N^8 + 15*N^9)*z2)/(9*(-1 + N)*N^3*(1 + N)^3*(2 + N)^3) - 
     (160*(20 + 82*N + 53*N^2 + 14*N^3 + 5*N^4)*S[-3, N])/
      (27*N*(1 + N)^2*(2 + N)^2) + 
     (8*(1256 + 3172*N + 6816*N^2 + 6430*N^3 + 2355*N^4 + 271*N^5 + 22*N^6)*
       S[1, N]^2)/(81*N*(1 + N)^3*(2 + N)^3) - 
     (16*(134 + 439*N + 344*N^2 + 107*N^3 + 20*N^4)*S[1, N]^3)/
      (81*N*(1 + N)^2*(2 + N)^2) + S[-2, N]*
      ((32*(448 + 284*N + 1794*N^2 + 2552*N^3 + 1257*N^4 + 278*N^5 + 47*N^6))/
        (81*N*(1 + N)^3*(2 + N)^3) - (64*(36 - 20*N - 143*N^2 - 61*N^3 - 
          24*N^4 - 9*N^5 + 5*N^6)*S[1, N])/(9*(-1 + N)*N^2*(1 + N)^2*
         (2 + N)^2)) + (8*(-1728 - 4032*N - 3128*N^2 - 6644*N^3 + 7720*N^4 + 
        15770*N^5 + 6901*N^6 + 806*N^7 - 117*N^8 + 4*N^9)*S[2, N])/
      (81*(-1 + N)*N^3*(1 + N)^3*(2 + N)^3) + 
     S[1, N]*((16*(864 - 2672*N - 11408*N^2 - 73764*N^3 - 73982*N^4 + 
          29418*N^5 + 87216*N^6 + 61598*N^7 + 23603*N^8 + 5292*N^9 + 
          491*N^10))/(243*(-1 + N)*N^2*(1 + N)^4*(2 + N)^4) - 
       (16*(20 + 76*N + 59*N^2 + 20*N^3 + 5*N^4)*z2)/(9*N*(1 + N)^2*
         (2 + N)^2) - (16*(214 + 779*N + 544*N^2 + 151*N^3 + 40*N^4)*S[2, N])/
        (27*N*(1 + N)^2*(2 + N)^2)) - 
     (32*(648 + 496*N + 370*N^2 + 725*N^3 + 1155*N^4 + 429*N^5 + 65*N^6)*
       S[3, N])/(81*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + 
     (64*(36 - 20*N - 143*N^2 - 61*N^3 - 24*N^4 - 9*N^5 + 5*N^6)*S[-2, 1, N])/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - 
     (64*(20 + 85*N + 50*N^2 + 11*N^3 + 5*N^4)*S[2, 1, N])/
      (27*N*(1 + N)^2*(2 + N)^2) + 
     ((2 + N + N^2)*((448*(1 + N + N^2)*z3)/(9*(-1 + N)*N*(1 + N)*(2 + N)) + 
        (352*S[-4, N])/9 + (160*S[-3, N]*S[1, N])/3 + (32*S[1, N]^4)/27 + 
        (16*z2*S[2, N])/3 + (80*S[2, N]^2)/9 + S[1, N]^2*
         ((16*z2)/3 + (176*S[2, N])/9) + S[-2, N]*((32*z2)/3 - 
          (64*(-1 + 2*N)*S[1, N])/((-1 + N)*N) + 32*S[1, N]^2 + 
          (160*S[2, N])/3) + (640*S[4, N])/9 - (160*S[-3, 1, N])/3 + 
        (64*(-1 + 2*N)*S[-2, 1, N])/((-1 + N)*N) - (128*S[-2, 2, N])/3 + 
        S[1, N]*((-224*z3)/9 + (1888*S[3, N])/27 - 64*S[-2, 1, N] + 
          (224*S[2, 1, N])/9) - (32*S[3, 1, N])/9 + 64*S[-2, 1, 1, N] - 
        (416*S[2, 1, 1, N])/9))/(N*(1 + N)*(2 + N)))) + 
 CF*(CA*TF*(((3552 + 17200*N + 46032*N^2 + 76456*N^3 + 88078*N^4 + 
        65115*N^5 + 27752*N^6 + 2506*N^7 - 1566*N^8 - 261*N^9)*z2)/
      (18*(-1 + N)*N^3*(1 + N)^3*(2 + N)^3) - 
     (288*(-16 - 14*N^2 - 25*N^3 - 5*N^4 + 9*N^5 + 3*N^6)*z2^2)/
      (5*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - 
     (4*(288 + 48*N - 3392*N^2 - 5768*N^3 - 3602*N^4 + 1523*N^5 + 5338*N^6 + 
        4868*N^7 + 2088*N^8 + 337*N^9)*z2*S[1, N])/(9*(-1 + N)*N^3*(1 + N)^3*
       (2 + N)^3) + (8*(36 + 56*N + 29*N^2 - 137*N^3 - 120*N^4 - 9*N^5 + N^6)*
       z2*S[1, N]^2)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + 
     B4*((32*(-16 - 14*N^2 - 25*N^3 - 5*N^4 + 9*N^5 + 3*N^6))/
        ((-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + (32*(2 + N + N^2)*S[1, N])/
        (N*(1 + N)*(2 + N))) + ((2 + N + N^2)*((-288*z2^2*S[1, N])/5 + 
        S[-2, N]*((-8*(1 + 3*N + 3*N^2)*z2)/(N*(1 + N)) + 16*z2*S[1, N]) - 
        (12*(-4 - 4*N - 3*N^2 + 2*N^3 + N^4)*z2*S[2, N])/
         ((-1 + N)*N*(1 + N)*(2 + N)) + z2*(-8*S[-3, N] + 32*S[1, N]^3 - 
          8*S[3, N] + 16*S[-2, 1, N])))/(N*(1 + N)*(2 + N))) + 
   TF^2*((2*(1728 + 4992*N + 8944*N^2 + 11680*N^3 + 4444*N^4 - 4900*N^5 - 
        6377*N^6 + 617*N^7 + 6930*N^8 + 6142*N^9 + 2331*N^10 + 333*N^11)*z2)/
      (9*(-1 + N)*N^4*(1 + N)^4*(2 + N)^3) + 
     (80*(6 + 11*N + 4*N^2 + N^3)*z2*S[1, N])/(9*N^2*(1 + N)*(2 + N)) + 
     ((2 + N + N^2)*((-40*z2*S[1, N]^2)/3 + 8*z2*S[2, N]))/
      (N*(1 + N)*(2 + N)) + NF*((-1244160 - 7865856*N - 23256576*N^2 - 
         42534912*N^3 - 53947712*N^4 - 55711424*N^5 - 40750480*N^6 - 
         10343664*N^7 + 12640320*N^8 + 11884298*N^9 - 2970289*N^10 - 
         10465411*N^11 - 5568833*N^12 + 575913*N^13 + 1874085*N^14 + 
         879391*N^15 + 186525*N^16 + 15777*N^17)/(243*(-1 + N)*N^6*(1 + N)^6*
         (2 + N)^5) + (2*(-2 + N)*(864 + 3264*N + 6232*N^2 + 9804*N^3 + 
          10888*N^4 + 9325*N^5 + 6717*N^6 + 3842*N^7 + 1606*N^8 + 405*N^9 + 
          45*N^10)*z2)/(9*(-1 + N)*N^4*(1 + N)^4*(2 + N)^3) - 
       (32*(141 + 521*N + 789*N^2 + 185*N^3 + 10*N^4)*S[1, N]^2)/
        (81*N^2*(1 + N)^2*(2 + N)) + (32*(24 + 83*N + 49*N^2 + 10*N^3)*
         S[1, N]^3)/(81*N^2*(1 + N)*(2 + N)) + 
       (8*(-5184 - 16992*N - 27808*N^2 - 39024*N^3 - 31384*N^4 - 19422*N^5 - 
          13965*N^6 - 6819*N^7 - 398*N^8 + 1416*N^9 + 547*N^10 + 57*N^11)*
         S[2, N])/(27*(-1 + N)*N^4*(1 + N)^4*(2 + N)^3) + 
       S[1, N]*((-16*(-2670 - 10217*N - 7454*N^2 - 5165*N^3 - 924*N^4 + 
            230*N^5))/(243*N^2*(1 + N)^3*(2 + N)) + 
         (16*(12 + 28*N + 11*N^2 + 5*N^3)*z2)/(9*N^2*(1 + N)*(2 + N)) + 
         (32*(24 + 83*N + 49*N^2 + 10*N^3)*S[2, N])/(27*N^2*(1 + N)*
           (2 + N))) - (16*(3888 + 5376*N + 6832*N^2 + 7472*N^3 + 9129*N^4 + 
          1736*N^5 - 2382*N^6 - 976*N^7 + 29*N^8)*S[3, N])/
        (81*(-1 + N)*N^3*(1 + N)^3*(2 + N)^2) - 
       (128*(-2 - 3*N + N^2)*S[2, 1, N])/(3*N^2*(1 + N)*(2 + N)) + 
       ((2 + N + N^2)*((-56*(-24 - 28*N - 38*N^2 - 17*N^3 - N^4 + 9*N^5 + 
             3*N^6)*z3)/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
          (32*S[1, N]^4)/27 + S[1, N]^2*((-16*z2)/3 - (64*S[2, N])/9) - 
          (128*S[2, N]^2)/9 + (256*S[4, N])/9 + S[1, N]*((224*z3)/9 - 
            (256*S[3, N])/27 - (128*S[2, 1, N])/3) - (128*S[3, 1, N])/3 + 
          (256*S[2, 1, 1, N])/3))/(N*(1 + N)*(2 + N)))))


==> anc/aqg3x.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> a_{Qg}^{(3)}(x): Mellin Inversion of Eq. (3.1)                                            306017
*)
(*                                                                                                 *)
(***************************************************************************************************)

aqg3x = (-64*TF^3*(1 - 2*x + 2*x^2)*z3)/9 + 
 CF^2*TF*(((-7 - 218*x + 72*x^2)*z2)/2 + (8*(-157 + 186*x + 65*x^2)*z2^2)/5 + 
   16*(1 - 2*x + 3*x^2)*z2*z3 + (4*(4 - 10*x + 27*x^2)*z2 + 
     (128*(-1 - 7*x + 5*x^2)*z2^2)/5)*H[0, x] - 2*(2 - x + 16*x^2)*z2*
    H[0, x]^2 - (2*(3 + 2*x + 16*x^2)*z2*H[0, x]^3)/3 + 
   B4*(-48*(-3 + 4*x) + 32*(1 + 2*x)*H[0, x]) + 
   (4*(3 - 4*x + 27*x^2)*z2 + 64*(1 - 2*x + 2*x^2)*z2^2 - 
     4*(3 - 28*x + 16*x^2)*z2*H[0, x] - 16*(1 - 2*x + 2*x^2)*z2*H[0, x]^2)*
    H[1, x] + (-4*(1 - 20*x + 16*x^2)*z2 - 40*(1 - 2*x + 2*x^2)*z2*H[0, x])*
    H[1, x]^2 - 16*(1 - 2*x + 2*x^2)*z2*H[1, x]^3 + 
   (-4*(3 + 6*x + 16*x^2)*z2 - 24*(1 - 2*x + 4*x^2)*z2*H[0, x])*H[0, 1, x] + 
   8*(5 - 10*x + 12*x^2)*z2*H[0, 0, 1, x] - 32*x^2*z2*H[0, 1, 1, x] + 
   (16*(-1 + x)*x*z2 + 8*(1 + x)*(2 + 3*x)*z2^2 + 16*(1 + 2*x + 5*x^2)*z2*
      z3 - 16*(1 + 2*x + 2*x^2)*z2^2*H[-1, x] + 
     (-16*x*z2 + 8*(1 + 2*x + 4*x^2)*z2^2 + 16*(1 + x)*(2 + 3*x)*z2*
        H[-1, x] - 16*(1 + 2*x + 2*x^2)*z2*H[-1, x]^2)*H[0, x] + 
     (-24*x*(1 + x)*z2 + 8*(1 + 2*x + 2*x^2)*z2*H[-1, x])*H[0, x]^2 - 
     (16*x^2*z2*H[0, x]^3)/3 + (-16*(1 + x)*(2 + 3*x)*z2 + 
       32*(1 + 2*x + 2*x^2)*z2*H[-1, x] + 32*x^2*z2*H[0, x])*H[0, -1, x] - 
     32*(1 + 2*x + 2*x^2)*z2*H[0, -1, -1, x] - 16*(1 + 2*x + 6*x^2)*z2*
      H[0, 0, -1, x])*Sigma`Summation`Objects`Private`MyPower[-1, N]) + 
 CA^2*TF*((-2*(-832 + 786*x - 8439*x^2 + 8416*x^3)*z2)/(9*x) + 
   (4*(-308 - 746*x - 1754*x^2 + 2017*x^3)*z2^2)/(15*x) + 
   4*(-5 - 14*x + 14*x^2)*z2*z3 + 
   ((2*(160 + 685*x + 1540*x^2 + 4138*x^3)*z2)/(9*x) - 
     (8*(93 + 228*x + 32*x^2)*z2^2)/5)*H[0, x] - 
   (2*(35 + 122*x + 176*x^2)*z2*H[0, x]^2)/3 + 
   (8*(3 - 23*x + x^2)*z2*H[0, x]^3)/3 + 
   ((-4*(-82 - 64*x - 1252*x^2 + 1295*x^3)*z2)/(9*x) + 
     (488*(1 - 2*x + 2*x^2)*z2^2)/5 + (8*(-1 + x)*(4 + 7*x + 7*x^2)*z2*
       H[0, x])/(3*x) + 4*(1 - 2*x + 2*x^2)*z2*H[0, x]^2)*H[1, x] + 
   ((-4*(-8 + 5*x - 118*x^2 + 132*x^3)*z2)/(3*x) - 8*(1 - 2*x + 2*x^2)*z2*
      H[0, x])*H[1, x]^2 - 16*(1 - 2*x + 2*x^2)*z2*H[1, x]^3 + 
   B4*((-4*(1 + 2*x)*(-16 - 37*x + 62*x^2))/(3*x) + 
     8*(7 + 18*x + 4*x^2)*H[0, x] - 16*(1 - 2*x + 2*x^2)*H[1, x]) + 
   (8*(1 + 2*x)*(1 + 12*x)*z2 - 8*(3 + 6*x + 2*x^2)*z2*H[0, x])*H[0, 1, x] - 
   8*(1 + 10*x + 6*x^2)*z2*H[0, 0, 1, x] + 16*(3 + 6*x + 2*x^2)*z2*
    H[0, 1, 1, x] + ((-8*(-1 + x)*(12 + 181*x^2)*z2)/(3*x) - 
     (4*(12 + 2*x + 142*x^2 + 115*x^3)*z2^2)/(3*x) - 
     4*(-19 + 86*x + 14*x^2)*z2*z3 + 56*(1 + 2*x + 2*x^2)*z2^2*H[-1, x] + 
     ((8*(12 + x)*(1 + 12*x)*z2)/3 - 8*(-3 + 20*x + 8*x^2)*z2^2 - 
       (8*(12 + 2*x + 94*x^2 + 115*x^3)*z2*H[-1, x])/(3*x) + 
       24*(1 + 2*x + 2*x^2)*z2*H[-1, x]^2)*H[0, x] + 
     ((4*x*(88 + 115*x)*z2)/3 - 20*(1 + 2*x + 2*x^2)*z2*H[-1, x])*H[0, x]^2 - 
     (8*(-11 + x)*x*z2*H[0, x]^3)/3 - 64*(-1 + x)*x*z2*H[1, x] + 
     ((8*(12 + 2*x + 94*x^2 + 115*x^3)*z2)/(3*x) - 48*(1 + 2*x + 2*x^2)*z2*
        H[-1, x] + 8*(11 - 14*x + 10*x^2)*z2*H[0, x])*H[0, -1, x] + 
     (64*x*z2 - 32*(1 + 2*x + 2*x^2)*z2*H[-1, x])*H[0, 1, x] + 
     48*(1 + 2*x + 2*x^2)*z2*H[0, -1, -1, x] + 32*(1 + 2*x + 2*x^2)*z2*
      H[0, -1, 1, x] - 8*(17 - 38*x + 10*x^2)*z2*H[0, 0, -1, x] + 
     64*x*(1 + x)*z2*H[0, 0, 1, x] + 32*(1 + 2*x + 2*x^2)*z2*H[0, 1, -1, x])*
    Sigma`Summation`Objects`Private`MyPower[-1, N]) + 
 CF*(TF^2*((2*(256 + 5331*x - 6924*x^2 + 2336*x^3)*z2)/(27*x) + 
     (80*(1 - 2*x + 2*x^2)*z2^2)/3 - (4*(-559 - 136*x + 24*x^2)*z2*H[0, x])/
      9 - (4*(-29 + 40*x + 32*x^2)*z2*H[0, x]^2)/3 - 
     8*(-1 + 2*x)*z2*H[0, x]^3 + ((-80*(-1 - 4*x + 4*x^2)*z2)/9 - 
       (64*(1 - 2*x + 2*x^2)*z2*H[0, x])/3)*H[1, x] - 
     (40*(1 - 2*x + 2*x^2)*z2*H[1, x]^2)/3 - 
     (16*(1 - 2*x + 2*x^2)*z2*H[0, 1, x])/3 + 
     NF*((-185408 - 1157271*x - 2105274*x^2 + 3495284*x^3)/(729*x) + 
       (2*(-1104 - 1993*x - 15370*x^2 + 20920*x^3)*z2)/(81*x) + 
       (32*(-71 + 142*x + 74*x^2)*z2^2)/45 + 
       (8*(112 + 3571*x + 5422*x^2 + 4936*x^3)*z3)/(27*x) + 
       384*(-1 + 2*x)*z5 + ((-8*(54797 + 25772*x + 130416*x^2))/243 - 
         (8*(193 + 166*x + 240*x^2)*z2)/9 - (32*(-8 + 7*x)*(13 + 18*x)*z3)/9)*
        H[0, x] + ((4*(-7625 - 10064*x + 20918*x^2))/81 + 
         (8*(-11 - 5*x + 14*x^2)*z2)/3 - (464*(-1 + 2*x)*z3)/3)*H[0, x]^2 + 
       ((-16*(476 + 44*x + 801*x^2))/81 + 8*(-1 + 2*x)*z2)*H[0, x]^3 + 
       (4*(-53 - 29*x + 62*x^2)*H[0, x]^4)/27 + (4*(-1 + 2*x)*H[0, x]^5)/3 + 
       ((-32*(-218 - 827*x + 1160*x^2))/243 - (16*(-5 - 2*x + 2*x^2)*z2)/9 + 
         (608*(1 - 2*x + 2*x^2)*z3)/9 + 
         ((-8*(-1104 - 5981*x - 5546*x^2 + 12842*x^3))/(81*x) - 
           (16*(1 - 2*x + 2*x^2)*z2)/3)*H[0, x] + 
         (8*(-144 + 1381*x - 2018*x^2 + 758*x^3)*H[0, x]^2)/(27*x) - 
         (208*(1 - 2*x + 2*x^2)*H[0, x]^3)/27)*H[1, x] + 
       ((-8*(337 - 1154*x + 857*x^2))/81 - (80*(1 - 2*x + 2*x^2)*z2)/3)*
        H[1, x]^2 - (16*(-47 - 8*x + 35*x^2)*H[1, x]^3)/81 - 
       (32*(1 - 2*x + 2*x^2)*H[1, x]^4)/27 + 
       ((8*(-1104 - 6871*x - 3454*x^2 + 11128*x^3))/(81*x) - 
         48*(1 - 2*x + 2*x^2)*z2 + (16*(144 - 163*x + 3038*x^2 + 658*x^3)*
           H[0, x])/(27*x) - (16*(-103 + 44*x + 46*x^2)*H[0, x]^2)/9 + 
         (64*(1 - 2*x + 2*x^2)*H[0, x]*H[1, x])/3 + 
         (64*(1 - 2*x + 2*x^2)*H[1, x]^2)/3)*H[0, 1, x] + 
       32*(1 - 2*x + 2*x^2)*H[0, 1, x]^2 + 
       ((-16*(144 + 1055*x + 4058*x^2 + 2074*x^3))/(27*x) + 
         (32*(-127 + 92*x + 34*x^2)*H[0, x])/9 - 96*(-1 + 2*x)*H[0, x]^2 - 
         (128*(1 - 2*x + 2*x^2)*H[1, x])/3)*H[0, 0, 1, x] + 
       ((-32*(-47 - 116*x + 35*x^2))/27 - (128*(1 - 2*x + 2*x^2)*H[0, x])/3 - 
         (256*(1 - 2*x + 2*x^2)*H[1, x])/3)*H[0, 1, 1, x] + 
       ((32*(85 - 170*x + 62*x^2))/9 + 384*(-1 + 2*x)*H[0, x])*
        H[0, 0, 0, 1, x] - (128*(1 - 2*x + 2*x^2)*H[0, 0, 1, 1, x])/3 + 
       (896*(1 - 2*x + 2*x^2)*H[0, 1, 1, 1, x])/9 - 
       384*(-1 + 2*x)*H[0, 0, 0, 0, 1, x])) + 
   CA*TF*(((1440 - 1939*x + 670*x^2 - 432*x^3)*z2)/(18*x) - 
     (4*(-288 - 1543*x - 793*x^2 + 2627*x^3)*z2^2)/(15*x) - 
     4*(17 + 14*x + 50*x^2)*z2*z3 + ((2*(245 - 451*x + 2268*x^2)*z2)/9 - 
       (4*(-263 - 770*x + 36*x^2)*z2^2)/5)*H[0, x] + 
     ((-37 - 166*x - 60*x^2)*z2*H[0, x]^2)/3 + (8*x*(1 + 3*x)*z2*H[0, x]^3)/
      3 + ((4*(-56 - 91*x - 1216*x^2 + 1026*x^3)*z2)/(9*x) - 
       (808*(1 - 2*x + 2*x^2)*z2^2)/5 + (4*(-16 - x - 214*x^2 + 242*x^3)*z2*
         H[0, x])/(3*x) + 12*(1 - 2*x + 2*x^2)*z2*H[0, x]^2)*H[1, x] + 
     ((8*(-4 + 4*x - 89*x^2 + 90*x^3)*z2)/(3*x) + 48*(1 - 2*x + 2*x^2)*z2*
        H[0, x])*H[1, x]^2 + 32*(1 - 2*x + 2*x^2)*z2*H[1, x]^3 + 
     B4*((32*(-4 - 24*x + 6*x^2 + 31*x^3))/(3*x) - 64*(2 + 5*x + x^2)*
        H[0, x] + 32*(1 - 2*x + 2*x^2)*H[1, x]) + 
     ((-4*(-16 - 41*x + 34*x^2 + 154*x^3)*z2)/(3*x) + 8*(-3 - 18*x + 2*x^2)*
        z2*H[0, x])*H[0, 1, x] + 8*(5 + 38*x + 6*x^2)*z2*H[0, 0, 1, x] - 
     48*(1 + 2*x)*z2*H[0, 1, 1, x] + 
     (-8*(-1 + x)*x*z2 - 4*(1 - 15*x + 3*x^2)*z2^2 + 8*(2 + 12*x + 15*x^2)*z2*
        z3 - 40*(1 + 2*x + 2*x^2)*z2^2*H[-1, x] + 
       (8*x*(1 + 8*x)*z2 + 4*(1 + 18*x + 20*x^2)*z2^2 - 8*(1 + x + 3*x^2)*z2*
          H[-1, x] - 8*(1 + 2*x + 2*x^2)*z2*H[-1, x]^2)*H[0, x] + 
       (4*x*(-1 + 3*x)*z2 + 12*(1 + 2*x + 2*x^2)*z2*H[-1, x])*H[0, x]^2 - 
       (8*x*(2 + 3*x)*z2*H[0, x]^3)/3 + 64*(-1 + x)*x*z2*H[1, x] + 
       (8*(1 + x + 3*x^2)*z2 + 16*(1 + 2*x + 2*x^2)*z2*H[-1, x] - 
         16*(1 + x)^2*z2*H[0, x])*H[0, -1, x] + 
       (-64*x*z2 + 32*(1 + 2*x + 2*x^2)*z2*H[-1, x])*H[0, 1, x] - 
       16*(1 + 2*x + 2*x^2)*z2*H[0, -1, -1, x] - 32*(1 + 2*x + 2*x^2)*z2*
        H[0, -1, 1, x] - 8*(-1 - 2*x + 2*x^2)*z2*H[0, 0, -1, x] - 
       64*x*(1 + x)*z2*H[0, 0, 1, x] - 32*(1 + 2*x + 2*x^2)*z2*
        H[0, 1, -1, x])*Sigma`Summation`Objects`Private`MyPower[-1, N])) + 
 CA*TF^2*((4*(-128 + 67*x - 952*x^2 + 944*x^3)*z2)/(9*x) - 
   (40*(1 - 2*x + 2*x^2)*z2^2)/3 - (8*(41 + 188*x + 272*x^2)*z2*H[0, x])/9 + 
   (8*(7 + 16*x + 10*x^2)*z2*H[0, x]^2)/3 + 
   (160*(1 - 5*x + 5*x^2)*z2*H[1, x])/9 + (40*(1 - 2*x + 2*x^2)*z2*H[1, x]^2)/
    3 + ((160*(-1 + x)*x*z2)/3 + (40*(1 + 2*x + 2*x^2)*z2^2)/3 + 
     ((-160*x*z2)/3 + (80*(1 + 2*x + 2*x^2)*z2*H[-1, x])/3)*H[0, x] - 
     (80*x*(1 + x)*z2*H[0, x]^2)/3 - (80*(1 + 2*x + 2*x^2)*z2*H[0, -1, x])/3)*
    Sigma`Summation`Objects`Private`MyPower[-1, N] + 
   NF*((8*(-2300 + 705*x - 50718*x^2 + 41522*x^3))/(729*x) - 
     (4*(-36 + 314*x - 622*x^2 + 2011*x^3)*z2)/(81*x) - 
     (16*(-125 - 182*x + 326*x^2)*z2^2)/45 + 
     (16*(28 - 63*x - 363*x^2 + 284*x^3)*z3)/(27*x) + 
     ((-16*(80 - 1051*x + 10908*x^2))/243 - (8*(-7 - 32*x + 62*x^2)*z2)/9 - 
       (32*(5 + 92*x + 48*x^2)*z3)/9)*H[0, x] + 
     ((8*(212 + 1169*x + 2367*x^2))/81 + (8*(1 + 10*x + 4*x^2)*z2)/3)*
      H[0, x]^2 - (8*(-7 - 189*x + 109*x^2)*H[0, x]^3)/81 + 
     (4*(1 + 52*x + 22*x^2)*H[0, x]^4)/27 + 
     ((-16*(-36 - 437*x - 1244*x^2 + 1226*x^3))/(243*x) + 
       (80*(-5 - 2*x + 2*x^2)*z2)/27 - (736*(1 - 2*x + 2*x^2)*z3)/9 + 
       ((-16*(4 + 17*x - 71*x^2 + 49*x^3))/(9*x) + (32*(1 - 2*x + 2*x^2)*z2)/
          9)*H[0, x] + (8*(-72 - 91*x - 436*x^2 + 589*x^3)*H[0, x]^2)/
        (27*x) - (16*(1 - 2*x + 2*x^2)*H[0, x]^3)/9)*H[1, x] + 
     ((8*(157 - 155*x + 20*x^2))/81 + (128*(1 - 2*x + 2*x^2)*z2)/9 - 
       (32*(-5 - 2*x + 2*x^2)*H[0, x])/27 + (80*(1 - 2*x + 2*x^2)*H[0, x]^2)/
        9)*H[1, x]^2 + ((8*(-67 - 16*x + 43*x^2))/81 - 
       (112*(1 - 2*x + 2*x^2)*H[0, x])/27)*H[1, x]^3 + 
     (32*(1 - 2*x + 2*x^2)*H[1, x]^4)/27 + 
     ((16*(12 + 57*x - 167*x^2 + 207*x^3))/(27*x) - (32*(1 - 2*x + 2*x^2)*z2)/
        9 - (16*(-72 - 49*x - 184*x^2 + 271*x^3)*H[0, x])/(27*x) + 
       (16*(-5 - 26*x + 2*x^2)*H[0, x]^2)/3 + 
       ((-64*(-5 - 2*x + 2*x^2))/27 - (224*(1 - 2*x + 2*x^2)*H[0, x])/3)*
        H[1, x] - (112*(1 - 2*x + 2*x^2)*H[1, x]^2)/9)*H[0, 1, x] - 
     (208*(1 - 2*x + 2*x^2)*H[0, 1, x]^2)/9 + 
     ((16*(-72 - 7*x + 92*x^2 + 7*x^3))/(27*x) - 
       (32*(-9 - 30*x + 10*x^2)*H[0, x])/3 + (1088*(1 - 2*x + 2*x^2)*H[1, x])/
        9)*H[0, 0, 1, x] + ((16*(-20 - 7*x + 35*x^2))/9 + 
       (1024*(1 - 2*x + 2*x^2)*H[0, x])/9 + (416*(1 - 2*x + 2*x^2)*H[1, x])/
        9)*H[0, 1, 1, x] + (32*(-11 - 14*x + 26*x^2)*H[0, 0, 0, 1, x])/3 - 
     (1024*(1 - 2*x + 2*x^2)*H[0, 0, 1, 1, x])/9 - 
     (352*(1 - 2*x + 2*x^2)*H[0, 1, 1, 1, x])/9 + 
     ((46016*(-1 + x)*x)/81 + (16*(56 + 289*x + 496*x^2)*z2)/81 + 
       (16*(19 + 326*x + 326*x^2)*z2^2)/45 - 96*(-2 + x)*x*z3 + 
       ((-32*(-5 + 2*x + 2*x^2)*z2)/9 - (160*(1 + 2*x + 2*x^2)*z3)/3)*
        H[-1, x] + 16*(1 + 2*x + 2*x^2)*z2*H[-1, x]^2 + 
       ((-64*x*(323 + 396*x))/81 - (32*x*(4 + 9*x)*z2)/9 + 
         (512*x*(1 + x)*z3)/3 + ((32*(56 + 397*x + 388*x^2))/81 + 
           (64*(1 + 2*x + 2*x^2)*z2)/3)*H[-1, x] - 
         (32*(-5 + 2*x + 2*x^2)*H[-1, x]^2)/9 + 
         (32*(1 + 2*x + 2*x^2)*H[-1, x]^3)/3)*H[0, x] + 
       ((-16*x*(295 + 172*x))/81 - (32*x*(1 + x)*z2)/3 + 
         (16*(-5 + 2*x + 2*x^2)*H[-1, x])/27 - 
         (8*(1 + 2*x + 2*x^2)*H[-1, x]^2)/3)*H[0, x]^2 + 
       ((64*x*(-17 + 16*x))/81 - (160*(1 + 2*x + 2*x^2)*H[-1, x])/27)*
        H[0, x]^3 - (88*x*(1 + x)*H[0, x]^4)/27 - 
       (256*(-1 + x)*x*H[0, x]*H[1, x])/3 + 
       ((-32*(56 + 397*x + 388*x^2))/81 - (64*(1 + 2*x + 2*x^2)*z2)/3 + 
         (64*(-5 + 2*x + 2*x^2)*H[-1, x])/9 - 32*(1 + 2*x + 2*x^2)*
          H[-1, x]^2 + ((-32*(-5 - 10*x + 56*x^2))/27 + 32*(1 + 2*x + 2*x^2)*
            H[-1, x])*H[0, x] + (160*(1 + 2*x + 2*x^2)*H[0, x]^2)/9)*
        H[0, -1, x] + (32*(1 + 2*x + 2*x^2)*H[0, -1, x]^2)/3 + 
       ((256*(-1 + x)*x)/3 + ((256*x)/3 - (128*(1 + 2*x + 2*x^2)*H[-1, x])/3)*
          H[0, x])*H[0, 1, x] + ((-64*(-5 + 2*x + 2*x^2))/9 + 
         64*(1 + 2*x + 2*x^2)*H[-1, x] - (160*(1 + 2*x + 2*x^2)*H[0, x])/3)*
        H[0, -1, -1, x] + (128*(1 + 2*x + 2*x^2)*H[0, x]*H[0, -1, 1, x])/3 + 
       ((32*(-5 - 22*x + 110*x^2))/27 - (160*(1 + 2*x + 2*x^2)*H[-1, x])/3 - 
         (320*(1 + 2*x + 2*x^2)*H[0, x])/9)*H[0, 0, -1, x] + 
       ((-512*x)/3 + (256*(1 + 2*x + 2*x^2)*H[-1, x])/3 + 
         (256*x*(1 + x)*H[0, x])/3)*H[0, 0, 1, x] + 
       (128*(1 + 2*x + 2*x^2)*H[0, x]*H[0, 1, -1, x])/3 - 
       64*(1 + 2*x + 2*x^2)*H[0, -1, -1, -1, x] - 
       (128*(1 + 2*x + 2*x^2)*H[0, -1, 0, 1, x])/3 + 
       (160*(1 + 2*x + 2*x^2)*H[0, 0, -1, -1, x])/3 - 
       (256*(1 + 2*x + 2*x^2)*H[0, 0, -1, 1, x])/3 + 
       (320*(1 + 2*x + 2*x^2)*H[0, 0, 0, -1, x])/9 - 
       256*x*(1 + x)*H[0, 0, 0, 1, x] - (256*(1 + 2*x + 2*x^2)*
         H[0, 0, 1, -1, x])/3)*Sigma`Summation`Objects`Private`MyPower[-1, 
       N]))


==> anc/conBSUM.m <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> Constants emerging in the Asymptotic representation of a series of binomial sums          *)
(*                                                                                                 *)        
(*                                                                                                 *)
(***************************************************************************************************)




{GL[{4/(1 - 4*VarGL)}, 1] -> -1.098612288668109691395245236922525704647490557\
822749451734694333637494293218608966873615754813732088787970029065958`100., 
 GL[{Sqrt[1 - VarGL]/(4 - VarGL)}, 1] -> 0.1862006357657821494059217423578442\
67715933751907259424430115064611876818873646116315875011787939831143777585505\
5908`99.14610797195256 + 0``99.87612681244418*I, 
 GL[{VarGL^(-1)}, 3] -> 1.098612288668109691395245236922525704647490557822749\
451734694333637494293218608966873615754813732088787970029065958`100., 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL]}, 1] -> 1.2283696986087568455447057514333990\
72660043639344880233288726238479244429069739313878116790182787090816952320301\
1513`99.75761323230873 + 0``99.66828413757035*I, 
 GL[{Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] -> 
  -0.196349540849362077403915211454968930262323087460944113810934037019238525\
3928880624142521765838823167488842554082793`99.41478967392486 + 
   0``100.31290736916523*I, GL[{Sqrt[(4 - VarGL)*VarGL]}, 1] -> 
  1.2283696986087568455447057514333990726600436393448802332887262384792444290\
697393138781167901827870908169523203011513`99.75761323230873 + 
   0``99.66828413757035*I, GL[{(1/4 + VarGL)^(-1)}, 1] -> 1.60943791243410037\
46007593332261876395256013542685177219126478914741789877076577646301338780931\
796107999663030217156`100., GL[{(1 + VarGL)^(-1)}, 1/Sqrt[2]] -> 0.5347999967\
39570370523993264250704024990410261081507783692955603906680373237178730030775\
2284120466990857390756908753`100., 
 GL[{Sqrt[(4 - VarGL)*VarGL]/(1 + VarGL)}, 1] -> 
  0.7962258685686286851312923454832702756231264581321906804476931610712439796\
721876134548687448657839018695706405128108`99.11052418649022 + 
   0``99.20948790322694*I, 
 GL[{(1 - 3*VarGL)/(Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL])}, 1] -> -1, 
 GL[{Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL]}, 1] -> 0.9727997174374301558195903367\
29846992126251665818995811364393304616943636056157281637388883649804519491654\
406433221`100.15323405087003 + 0``100.16521061508793*I, 
 GL[{(I*Sqrt[-1 + VarGL]*Sqrt[VarGL])/(1 + 4*VarGL)}, 1] -> 
  -0.149997701858040832639472219164600865820312438191132190183444546920706708\
6399649244237476287912864977332108101528437`99.21844475423556 + 
   0``100.04236014903334*I, GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL)}, 1] -> 
  0.1499977018580408326394722191646008658203124381911321901834445469207067086\
399649244237476287912864977332108101528437`99.21844475423556 + 
   0``100.04236014903334*I, GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL)}, 
   1] -> 0.271883764241553562227158746466166218708396277471962771837389650486\
5512097610943300153257718816981162188413939415948`99.68820845714232 + 
   0``100.25382518302607*I, GL[{Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 1.50971230488\
03724978228295106138156246108680504517304092197581531407141160591662500048099\
585121175999445526724065064`99.7514117020062, 
 GL[{Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1] -> 1.12758123290692317642095157103750\
02645790842985259801073808378087310540241525975930613559050353725504496008968\
017266`99.94677552062122 + 0``99.89462768161674*I, 
 GL[{Sqrt[1 - VarGL^2]}, 1] -> 0.78539816339744830961566084581987572104929234\
98437764552437361480769541015715522496570087063355292669955370216283206`100.1\
1188188136255 + 0``100.21679199999637*I, 
 GL[{(Sqrt[3] - Sqrt[(4 - VarGL)*VarGL])/(-1 + VarGL)}, 1] -> 
  -0.876396056972783108122497484965092829409918281147813463445640707398926692\
3871550799368828012046049585786959745004164`99.47552577657771 + 
   0``99.53282536163567*I, GL[{(1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
   1] -> -0.13239970183189534284529629467618629269379632440217091578275339851\
63006714366130303803998432489360857760531391319947`99.38620671886612 + 
   0``100.24437944374556*I, GL[{4/(1 - 4*VarGL), VarGL^(-1)}, 1] -> 
  -2.061309466777317416691441452150908859156936832310651107872186838379990832\
6548070264134109675491383357093466112442572`99.49260939433117, 
 GL[{VarGL^(-1), 4/(1 - 4*VarGL)}, 1] -> 2.0613094667773174166914414521509088\
59156936832310651107872186838379990832654807026413410967549138335709346611236\
018`99.49260939433117, 
 GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] -> 
  0.0473800017338326253272073336196665329632698257142206942480957600884632772\
437257881622096290945290009965764772834818`98.01408378534605 + 
   0``99.42725032210951*I, GL[{VarGL^(-1), Sqrt[(4 - VarGL)*VarGL]}, 1] -> 
  0.8475053649809201370212878291225730570225275297331881093418828386888681651\
349063759851037416857603708615319378517537`98.76085986098832 + 
   0``98.83040418950452*I, GL[{VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] -> 2.36993\
97969983658319855374253503230487511447162867983411372259856179420352932725544\
444654158631840765176694685783572`100., 
 GL[{VarGL^(-1), (1 + VarGL)^(-1)}, 1/Sqrt[2]] -> 0.6105395152793268570983970\
81538849823386805499280190543498794539610352969978753372344743651978122272293\
6426191753993`100., GL[{VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] -> 
  0.5164542716200374398748814048477862963932076552199202936352994168770200752\
608436774344376266038401959285266010171285`99.07467013526275 + 
   0``99.40863109693977*I, 
 GL[{VarGL^(-1), (1 - 3*VarGL)/(Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL])}, 1] -> 
  0.2091995761561452337293855050947704881893774987284937170465899569254154540\
842359224560833254747067792374816096624699`98.69858964203986 + 
   0``99.55263058443357*I, 
 GL[{VarGL^(-1), Sqrt[1 - VarGL]*Sqrt[1 + 3*VarGL]}, 1] -> 
  1.0767268009388027174316207845802424806444487813442765332082972018372006948\
760791424935340599497216403914485912382896`99.35288529486775 + 
   0``99.29837077235531*I, GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 1.\
70347735628216384646772688791081109784657617993802206825106972278542225579577\
18009427167965284282356459018896435242`99.46434016193723, 
 GL[{VarGL^(-1), (Sqrt[5] - Sqrt[1 + 4*VarGL])/(-1 + VarGL)}, 1] -> 
  -1.112466456194788452149824970546542952082686677743576235983514625030267052\
7887613838665642347695249574657897260410963`99.32675235497187, 
 GL[{Sqrt[1 - VarGL]/VarGL, (4 - VarGL)^(-1)}, 1] -> 
  0.1759100840845111800122949041663198609744491299210806303849559472329155190\
537747253127929432973732394804462686509977`98.67792579303374 + 
   0``99.43263505683537*I, 
 GL[{(2 - VarGL)/(Sqrt[4 - VarGL]*Sqrt[VarGL]), (1 - VarGL)^(-1)}, 1] -> 
  0.8763960569727831081224974849650928294099182811478134634456407073989266923\
871550799368828012046049585786959745004164`99.47552577657771 + 
   0``99.53282536163567*I, 
 GL[{Sqrt[4 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, 1] -> 
  1.5292422960308583687393742056001801695473150891389331076115282412422888366\
856174798192441334600999927136106096104902`99.28181643456122 + 
   0``99.09907475317475*I, GL[{Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 
   1] -> 0.024543692606170259675489401431871116282790385932618014226366754627\
4048156741110078017815220729852895936105319256214`98.57005317315313 + 
   0``100.22636424613304*I, GL[{Sqrt[(4 - VarGL)*VarGL], (1 - VarGL)^(-1)}, 
   1] -> 1.529242296030858368739374205600180169547315089138933107611528241242\
2888366856174798192441334600999927136106096104902`99.28181643456122 + 
   0``99.09907475317475*I, 
 GL[{Sqrt[(4 - VarGL)*VarGL], Sqrt[(4 - VarGL)*VarGL]}, 1] -> 
  0.7544460582300840647024752978858778533412002868496573414108593704385534460\
779139480940468792809514382157833441353828`98.90811906035816 + 
   0``99.03566290943799*I, GL[{(1 + VarGL)^(-1), Sqrt[(4 - VarGL)*VarGL]}, 
   1] -> 0.299765461906058977573378482019681869069456535169736653735758291507\
2008665925383407143321035077593442344360322765855`98.04920043938925 + 
   0``98.57114698835254*I, 
 GL[{(1 + VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] -> 
  0.1873973138812799072610676235323221823947992765223073319756501986709767015\
281272442837207252525700278560465325710189`98.70224713642588 + 
   0``99.48495026910491*I, 
 GL[{Sqrt[(4 - VarGL)*VarGL]/(1 + VarGL), Sqrt[(4 - VarGL)*VarGL]}, 1] -> 
  0.4396854229536828705703265019481671945579192366877391742750959446597370364\
458236370013915047669934863527150763308487`97.93477139377006 + 
   0``98.29303865674811*I, GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1)}, 
   1] -> -0.51645427162003743987488140484778629639320765521992029363529941687\
70200752608436774344376266038401959285266010171285`99.07467013526275 + 
   0``99.40863109693977*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  0.2101561421910684183380728610512565209472831631694808884249714141959779655\
210237984202229652270914438120243761884484`99.52933113988679 + 
   0``100.20678905232288*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] -> 
  0.3530661411941540568991354295963313397749598145672233710757639480501447692\
33237103802769037919962878342105319205934`99.82889706571936 + 
   0``100.30480151403272*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[1 - VarGL^2]}, 1] -> 
  0.4647425322373277539981730862122224966054555924031566280727082459605814929\
597301861500380451204501955620023185974717`99.28613826213801 + 
   0``99.61892584214308*I, 
 GL[{(1 + 4*VarGL)^(-1), I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1] -> 
  -0.056358723679834231020790824584359673192368057679055825908098440253587934\
9112353055197583893380230763202833919541025`98.96012977396799 + 
   0``100.20916862461019*I, GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
   1] -> 0.056358723679834231020790824584359673192368057679055825908098440253\
5879349112353055197583893380230763202833919541025`98.96012977396799 + 
   0``100.20916862461019*I, 
 GL[{(1 + 4*VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] -> 
  0.0868794358614314609904406259936423549292046637131087004161816646207690214\
412485077896656995786724975791640410670096`98.7291643789556 + 
   0``99.8211987653909*I, 
 GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL), Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  0.0230222638843539982430679750074843778573039434616733108485785227818041496\
182094206211702193599213607219227876897349`98.6159624129568 + 
   0``100.28767661836677*I, 
 GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), (1 + VarGL)^(-1)}, 1] -> 
  0.1096558508722260197985107804942658933779258685089500394879690796713211618\
008430768431455357705887968138131294995782`98.16831408425244 + 
   0``99.11020108536468*I, 
 GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
    Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] -> 0.09059688444689192411984479584018407\
43887981926875314578029328580437165953736007794753168062454643159461180495173\
701`99.24116817839531 + 0``100.29585542205953*I, 
 GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), Sqrt[1 - VarGL^2]}, 1] -> 
  0.1284362010526530143995919764040649441518424804230723175935683105895323198\
305622038116985749503682768112250201784403`98.97235846399187 + 
   0``99.86367101267722*I, GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1)}, 1] -> 
  -1.703477356282163846467726887910811097846576179938022068251069722785422255\
795771800942716796528428235645901889655647`99.33729238009087, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 1] -> 
  1.3652161755603347106290406955467278620293706285022114154586022274356226051\
11035015000473570212451200505956461098456`99.12077154119537 + 
   0``99.06407952399557*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1] -> 
  1.8759809011072106915112041554103319356322995250425077279637176385971645682\
398020380802568308682526212951377894660605`99.09698581202038 + 
   0``98.9054113122337*I, 
 GL[{(Sqrt[3] - Sqrt[(4 - VarGL)*VarGL])/(-1 + VarGL), 
    Sqrt[(4 - VarGL)*VarGL]}, 1] -> -0.36131935515187267193538638482292040539\
05452490245729962572465427496039193953327521986466977579287511698708627972013`\
98.16744736153673 + 0``98.60813061871445*I, 
 GL[{(Sqrt[5] - Sqrt[1 + 4*VarGL])/(-1 + VarGL), VarGL^(-1)}, 1] -> 1.1124664\
56194788452149824970546542952082686677743576235983514625030267052788761383866\
5642347695249574657897260493299`99.14918788612398, 
 GL[{(1 - 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  -0.099654193178922912151416435492710637704988867815808111979529924028730560\
5510643437903739901053199266885351171263507`98.59023894631935 + 
   0``99.60425676598982*I, 
 GL[{VarGL^(-1), (1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  -0.062381155092876978915964272434709766110335779945888389527583486105809161\
6100584827344473088149480166983527519581313`98.35280617595582 + 
   0``99.58859998125956*I, GL[{VarGL^(-1), 4/(1 - 4*VarGL), VarGL^(-1)}, 
   1] -> -8.75030833809882339112236291138819186802661881037690970900729251159\
42641853174491488980444025734889273491088350955729`99.49564473696185, 
 GL[{VarGL^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 1] -> 4.3751541690494116955611\
81455694095934013309405188454854503646255797132092658724574449022201286744463\
6745544175555161`99.60443753260219, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 1] -> 
  0.2290126213119346284868243959088325386994065283999813232733727398975065887\
95292842672683635551368291010629613670033`98.21247521782753 + 
   0``98.8925824885764*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[(4 - VarGL)*VarGL]}, 1] -> 
  0.5762046714119483836393734511676557770619964947292308911919470522344100165\
185726285752383550267565383988105978949301`98.11761780279465 + 
   0``98.35703756020202*I, GL[{VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 
   1] -> 2.967107693943194459725048726039053506642188417986239149555117802531\
8649529370924790310233860479518917335806996771487`100.15051499783199 + 
   0``114.39139835231286*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 1.82888875414073\
03272734137361015087487658671120074283877189490925623158613132407490354096329\
92883643555198508399627`99.25173311103673, 
 GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 1] -> 
  0.0664431754821448500266369881842014395494046300017121709928882304239763371\
414504640736568122418439092031623554969561`98.28818175593078 + 
   0``99.49022639218326*I, 
 GL[{VarGL^(-1), Sqrt[(4 - VarGL)*VarGL], Sqrt[(4 - VarGL)*VarGL]}, 1] -> 
  0.2627469800489781831646016455731413704627128126061943017820128985265164979\
729679054941054167092784612832542626498759`97.75824560591425 + 
   0``98.33979170012711*I, 
 GL[{VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL]}, 
   1] -> 0.106878367300429421228609467707306713915430171749929805824735589956\
658028198702988787228109864584902470922795261381`98.63679826769035 + 
   0``99.59664910362474*I, 
 GL[{VarGL^(-1), (Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
    Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] -> 0.03441649316580627648314532078133371\
03470930328858852090586063863254823864625264552766896222374348862739671568095\
451`97.97731660184517 + 0``99.43758759851713*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 - VarGL)^(-1)}, 1] -> 1.73262747\
13318655553919690748877347488759463278050392140219948825185446803454290540525\
247990752121096313631054094959`98.87430261120447, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1)}, 1] -> 
  -3.657777508281460654546827472203017497531734224014856775437898185124631722\
6264814980708192659857672871103970168129328`99.19273644218354, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 
  -1.165583204480280044096821091489279678894962542739843537513422122115946309\
2882346328766913008807655861615232760589796`98.91543862506727, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 
   1] -> 1.485381003849266876545219470646568724933598866071323954091577729654\
7532492579488326986921647462991298435927221484363`98.50963646518342 + 
   0``98.44193208855475*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/(1 + VarGL), (1 - VarGL)^(-1)}, 1] -> 
  0.4037268468976044291427652863854308653056597644133236221911321941358874661\
783233501150462484538865074792865340740982`98.26628685221894 + 
   0``99.76253694602971*I, 
 GL[{VarGL^(-1), (Sqrt[5] - Sqrt[1 + 4*VarGL])/(-1 + VarGL), 
    Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1] -> 
  -0.284267945513181569253218894647449019263816130549168758688707628440401991\
2750853004604043715180238130764653809053577`97.57537955837758 + 
   0``98.43611145678481*I, 
 GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 1] -> 
  0.1983065632858169529271732431222931077691089568462452905798862678984321970\
396337306483321843209512999791143497712876`99.03398652231053 + 
   0``99.75190571402882*I, 
 GL[{Sqrt[(4 - VarGL)*VarGL], (1 - VarGL)^(-1), Sqrt[(4 - VarGL)*VarGL]}, 
   1] -> 0.820101371775435280856969055934886859370988479946833671768593994316\
610645859087242754788239373016206030609172119405`98.12279683598041 + 
   0``98.2086822738981*I, 
 GL[{Sqrt[(4 - VarGL)*VarGL], VarGL^(-1), Sqrt[(4 - VarGL)*VarGL]}, 1] -> 
  0.5155559496529609707137541335699040499701760886645200060718887613930191122\
494629533687227341550894884605589973695302`97.887126584761 + 
   0``98.17462239565063*I, 
 GL[{Sqrt[(4 - VarGL)*VarGL], Sqrt[(4 - VarGL)*VarGL], (1 - VarGL)^(-1)}, 
   1] -> 0.529186763249876764218738557443024826404044232536835435459187100317\
1095433768660179793624260068470325595092430840986`98.19127506711774 + 
   0``98.46791646378506*I, 
 GL[{(1/4 + VarGL)^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 1] -> 
  2.4939653759863179658230213911313004597026350499172213569660087896768515678\
176246618336715590197835399683298584414384`99.61063204010425 + 
   0``113.9142770975932*I, 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), Sqrt[(4 - VarGL)*VarGL]}, 1] -> 
  0.2044091315799118674298051911906369693453829132528137519008241241599194849\
170669828570600519479793966212314527898753`97.30733988563405 + 
   0``97.99670087167934*I, 
 GL[{(1 + VarGL)^(-1), Sqrt[(4 - VarGL)*VarGL], Sqrt[(4 - VarGL)*VarGL]}, 
   1] -> 0.109870448620656599554269821903971334235392002763255262367655652452\
3290566196234946740110709383167940399001337104476`96.97623283305909 + 
   0``97.93646467463955*I, 
 GL[{(1 + VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 
   1] -> 0.030849381125726276077989784263486438780220666168325793580963683336\
8673332475195252106263791038164694532916440174865`97.94008806452328 + 
   0``99.45084160851637*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  0.1648898716039762092456755036766407056125981700299911909264000025240048087\
862921668670609510568279212648516485911126`98.73572259665741 + 
   0``99.51852861682609*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL]}, 
   1] -> 0.220228453374743105532687489212332378256274066684487845460134292672\
4175146415109584703772008752886222059997629213921`98.47836405144234 + 
   0``99.16450423129614*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL], (1 + VarGL)^(-1)}, 
   1] -> 0.068145475354653263025827092118248764826303219702736088992352140948\
1841772364261235924023616341628484438409843133068`97.7649664568881 + 
   0``98.92981671432227*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
   1] -> 0.046674280956714502319388249480774247418956244809774209571859289821\
86268891681965451513891445286072805631661756609`97.5646465364467 + 
   0``98.89556890032236*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
    Sqrt[(1 - VarGL)*VarGL]}, 1] -> 0.065493961632580973697447593850418324651\
9359296627120244211588786674385929887742734394915935325385505313468886965405`\
99.02194783286491 + 0``100.20382083725033*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], 
    (1 + VarGL)^(-1)}, 1] -> 0.1328108234110491439518253843481307359624962177\
044824381940758525932890364643878695153633424161264313207671654085495`98.2942\
1582805602 + 0``99.12215698005518*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1] -> 
  -0.042727084429502620873026789924516063681853304492939562320576430052534983\
7838787653652776043537432193490702728708243`98.42834985426887 + 
   0``99.79764659541794*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  0.0427270844295026208730267899245160636818533044929395623205764300525349837\
838787653652776043537432193490702728708243`98.42834985426887 + 
   0``99.79764659541794*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/(1 - 4*VarGL)}, 
   1] -> 0.033521497820672389787263283990252155710446491963869058148678017321\
8952874015215964113749802778110424564769282274721`97.77362243389794 + 
   0``99.25730904700701*I, 
 GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL], Sqrt[(1 - VarGL)*VarGL]}, 
   1] -> 0.007039172392214629882589423398091314310395318387041218138755962748\
5403799870361166536710762936395420561553336852972`98.53742973400468 + 
   0``100.71664908690212*I, 
 GL[{(1 + 4*VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL], 
    Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] -> 0.01983436180955874284511954821956520\
81833883690476300036105570895152298921624479264431028918219527538507745149955\
707`98.41949605268836 + 0``100.10964377525218*I, 
 GL[{Sqrt[(1 - VarGL)*VarGL]/(1 + 4*VarGL), Sqrt[(1 - VarGL)*VarGL], 
    Sqrt[(1 - VarGL)*VarGL]}, 1] -> 0.002715006643375115430786115891236455474\
0585998968998774765568801520239524805767315337831719275325479354826104401804`\
98.20770727262168 + 0``100.78628083520697*I, 
 GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), VarGL^(-1), 
    Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] -> 0.05669032018268863926749287002423805\
72385227499097585920840352617912291588484668380451403502305545196710149313105\
254`97.92980952071999 + 0``99.18273894657575*I, 
 GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), (1 + VarGL)^(-1), 
    Sqrt[VarGL]*Sqrt[1 + VarGL]}, 1] -> 0.01630743249569020061053093603395593\
51094026892302800975961122190012844237371252328333514707578579883640560057396\
054`97.55809299882557 + 0``99.35118701542035*I, 
 GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
    Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  0.0156626541600233784960322375755459599445746029742649981356449183578833449\
473702517297937039458035333359185345337573`98.66716651563854 + 
   0``100.47311019384595*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 - VarGL)^(-1), VarGL^(-1)}, 1] -> 
  -3.823678792804547432779207367750963601255878325409382335213398556549889512\
755487081977327847600393050541502321539859`99.20340919725373, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 2.09105132\
14726818773872382928632288523799319976043431211914036740313448324100580279248\
030485251809409101392161358535`99.04946958556494, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1)}, 1] -> 1.82888875414073\
03272734137361015087487658671120074283877189490925623158613132407490354096329\
928836435551985084133057`98.99654537211099, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 4.9\
02927134824829158084695066058426394038290487215997340152156006491227973492207\
182796871629494805886827625407712474`99.4287015700095, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1)}, 1] -> 
  -3.737343930344549113987873974569146715143327944476153802638733884375281664\
2039725499201803286140403006661021316947648`99.17362144162412, 
 GL[{Sqrt[1 + 4*VarGL]/(1 + VarGL), VarGL^(-1), (1 - VarGL)^(-1)}, 1] -> 
  0.7337329037217976814440724376562925614358524927488416586508041484833999083\
2602743070290470976063387435345224711139`98.6850928848969 + 
   0``99.93777559844932*I, 
 GL[{VarGL^(-1), (1 - 4*VarGL)^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
   1] -> -0.04602221945180430806488814657044566936650817573107391684997075192\
73533230155735526667605621589724238994095222192416`97.64630434177924 + 
   0``98.99340316818186*I, 
 GL[{VarGL^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
   1] -> -0.00879991952110682831700487738465222039997310540435002868140648659\
93076367616652697041314706619576948500527117425081`97.06361613177612 + 
   0``99.1307772131808*I, 
 GL[{VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1), Sqrt[1 + 4*VarGL]/
     (1 + VarGL)}, 1] -> 0.22027066734157829798306341600834409613930823555078\
75341345037163733809082212698659415235825786159873233731601790404`97.82883973\
404334 + 0``99.11188500884117*I, 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1/4 + VarGL)^(-1)}, 1] -> 
  3.3823099961837276229221567966772485311954745391644645436685079833947534621\
009983100915950227068026148578613410455479`100.15051499783199 + 
   0``114.39139835231286*I, 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 1.90\
48076413260998923496032016100809597954347957180381176601986446580809161739950\
643918107231750573215687335188006677`98.98491349698602, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], (1 - 4*VarGL)^(-1)}, 
   1] -> 0.053924195964450438562230691544640719476398160177783795074132892034\
5820055230562672024633894816373015681415607746236`97.70829623631934 + 
   0``98.98702820650135*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[(4 - VarGL)*VarGL], 
    Sqrt[(4 - VarGL)*VarGL]}, 1] -> 0.090389845346116513996412555776106401849\
1974729346797647523499563668447701583518665035119113414502203374571251896676`\
96.99522079826215 + 0``98.0397050193063*I, 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 
   1] -> -2.66283718265160027208288990825516071899883210920562063628233984822\
75705160259295549025825639980651319092210321626497`98.924949332369 + 
   0``98.87281712686352*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1)}, 1] -> 
  -5.714422923978299677048809604830242879386304387154114352980595933974242748\
5219851931754321695251719647062005564166889`98.92880853150164, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 
   1] -> 1.129970844279423730742144220426337103629384202992621129976318622692\
0930989585855429885691890790035951314764228628368`98.16472333916039 + 
   0``98.29796859486032*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> -3.43791435806990319059662760340257148080\
13582082238364636225542243526941593951297953026803980128338260864922292832073`\
99.05921225004394, GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
    Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1] -> 1.261415598761877555308324554104703\
69422070514403490913996255919530146432781599322223182833276631422394809114315\
29013`98.06193726957143 + 0``98.06818968032628*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/(1 + VarGL), 
    (1 - VarGL)^(-1)}, 1] -> 0.1717827591135939500063842543399422275913561584\
492028372766323385338263054112229078716108518237001426022719809873655`97.4214\
615102231 + 0``99.92810941368435*I, 
 GL[{VarGL^(-1), Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), (1 - 4*VarGL)^(-1)}, 
   1] -> 0.135131801144163518045316619907972370487570285180222619937419283534\
4914318966394891788413449023061332589615819265248`98.05713147215432 + 
   0``98.94149606406401*I, 
 GL[{VarGL^(-1), Sqrt[(4 - VarGL)*VarGL], VarGL^(-1), 
    Sqrt[(4 - VarGL)*VarGL]}, 1] -> 0.178352981143488298269433463424014320369\
6485431386093333211296489317600674714129753212912528470382784393471011790953`\
96.89926818917317 + 0``97.65038538178842*I, 
 GL[{VarGL^(-1), (1/4 + VarGL)^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 1] -> 
  2.0775365056840732182496327823843567180569252976492116896666292403269633778\
172739185209585382716813900354683190044658`99.08992548400502 + 
   0``113.21073114894583*I, 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL}, 
   1] -> 3.169871775057130383978806192966567760963751180589910782398876891220\
9117430033354837521747441840755463695037814790288`98.95029732887906 + 
   0``98.65103759717887*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 - VarGL)^(-1), 
    Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1] -> 0.382949139482997731634301702424611\
83548667832270461208053579465281453171309515900041872756989763845403448112508\
65212`97.19305243680627 + 0``97.86004394073841*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1)}, 1] -> 5.71\
44229239782996770488096048302428793863043871541143529805959339742427485219851\
931754321695251719647062005564313745`98.83138695171198, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 1.296914869413765172092199340946977854516785796708175369228675197444\
5048033210688589425137359274643976176489569479136`98.19086653393623 + 
   0``98.12941379228495*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 8.326746267822841472372696763280291290057\
7688862863134811580125008891543039542244525555204395402088703322324984417982`\
99.17778885780778, GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -3.556856557972612633576487781799652061775554202693417\
6291813124428286910012382399449196521140854715878806018026672291`98.518738353\
73165 + 0``98.25880964082549*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> -3.27186049184811019262184645859517898518\
0187141266908914356164842469769598636152876564809123857230564389665747501375`\
98.32583407969905 + 0``97.94053578416285*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/VarGL, 
    (1 + VarGL)^(-1)}, 1] -> 1.5903100388503531721246807244795264459130627423\
977296464076909671682844585020420734168507539965959112630098690694718`98.2215\
0535302404 + 0``98.21392008675045*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/(1 + VarGL), 
    (1 - VarGL)^(-1)}, 1] -> 0.2893444937452454607354005053463282839230637254\
916520685042922416392473187643441527873036630434947407925266427558113`97.4232\
3475140377 + 0``98.45561819023357*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/(1 + VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.3292904641213868646932441266596424333307678916\
747292400348111196769704800813164923678579844358898047933121225806083`97.6926\
216756845 + 0``99.8224270386466*I, 
 GL[{Sqrt[(1 - VarGL)*VarGL], VarGL^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1)}, 
   1] -> 0.249273678531505000549590953627881573238615025958750426596594070433\
5839095995846087545356663216495555710392350111784`98.69515660120732 + 
   0``99.31434868504728*I, 
 GL[{Sqrt[(4 - VarGL)*VarGL], VarGL^(-1), VarGL^(-1), 
    Sqrt[(4 - VarGL)*VarGL]}, 1] -> 0.348659686723531481497288123991838695014\
9847857851269183599684512263819536988585006822008843569979952107419040040391`\
97.26209179387499 + 0``97.72405910861225*I, 
 GL[{(1/4 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), 4/(1 - 4*VarGL)}, 1] -> 
  2.9895077260009583430330211231742573165109270767894313117204734898346273092\
815471701450430737623998018972623635274844`99.69292171758337 + 
   0``113.57848499567*I, GL[{(1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    Sqrt[(4 - VarGL)*VarGL]}, 1] -> 0.138071038947995174309514038682967327794\
530427315848868526239647436831979462596050878005986135712505935889641542374`9\
6.5830392274844 + 0``97.44129649894695*I, 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), Sqrt[(4 - VarGL)*VarGL], 
    Sqrt[(4 - VarGL)*VarGL]}, 1] -> 0.037857086757212925425790143875437707306\
9545934533332167696296356660708572137743575498011615838893193467671448353956`\
96.12012921443197 + 0``97.54217284439248*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], (1 + VarGL)^(-1), 
    Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  0.0083187115335555065132917991202984055707559187804707281007601597141155127\
079748484301635001326691745939344608267512`97.23454683714081 + 
   0``99.32141959302925*I, 
 GL[{Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), 
    Sqrt[(1 - VarGL)*VarGL]}, 1] -> 0.049164814540562634366559053776982572978\
3352913404356819051151228073034367568476485117223035911230189014497091682658`\
98.18361099962283 + 0``99.49127886171274*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1), 
    Sqrt[(1 - VarGL)*VarGL]}, 1] -> -0.00222599999652616518573838476986678786\
63644237284058174859039359578880347180223211828315939555140426684578383053316`\
96.79920021242859 + 0``99.44947625194351*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1] -> 
  -0.030337007638660304925998101551834773625290357742586787579919423860406160\
3163867317004664231688768353163614890195644`97.6399526814199 + 
   0``99.15797994050341*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 
   1] -> 0.030337007638660304925998101551834773625290357742586787579919423860\
4061603163867317004664231688768353163614890195644`97.6399526814199 + 
   0``99.15797994050341*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]/
     (1 - 4*VarGL)}, 1] -> 0.038597411510778360254159646810834261040132302624\
4950845154553049394105873055872127733083568329920798940064766702993`97.369318\
09754881 + 0``98.78840547053225*I, 
 GL[{(1 + 4*VarGL)^(-1), Sqrt[(1 - VarGL)*VarGL], Sqrt[(1 - VarGL)*VarGL], 
    Sqrt[(1 - VarGL)*VarGL]}, 1] -> 0.000695331236397418095519155128724630494\
677775701269361602884933046571484516781595269998886476028473446216059771458`9\
8.14232953034343 + 0``101.31222799810048*I, 
 GL[{(1 + 4*VarGL)^(-1), Sqrt[VarGL]*Sqrt[1 + VarGL], 
    Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  0.0027100518544843327714980519835222643656395538355401421808894951016466567\
413882143063184475155654198341582872695919`98.26435885425698 + 
   0``100.8308721339197*I, 
 GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), (1 + VarGL)^(-1), 
    Sqrt[VarGL]*Sqrt[1 + VarGL], Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  0.0019421754715565547402053881552025099685082325672875849359044316240385678\
35230948297038821792557168285227987687295`96.93152665284853 + 
   0``99.65014792540053*I, 
 GL[{(Sqrt[VarGL]*Sqrt[1 + VarGL])/(1 + 4*VarGL), 
    Sqrt[VarGL]*Sqrt[1 + VarGL], VarGL^(-1), Sqrt[(1 - VarGL)*VarGL]}, 1] -> 
  0.0116979001637213239987778304362125583821638605212879587226373939008053479\
793920937190599408640151545961434313092769`97.93246815053287 + 
   0``99.8635615622733*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 - VarGL)^(-1), 
    Sqrt[1 + 4*VarGL]/(1 + VarGL)}, 1] -> 0.430869162433911727654140383253062\
99182357133378704142220449562093215270024505766586741549112279607626264909405\
69388`97.37788859155985 + 0``98.14340705996104*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), VarGL^(-1)}, 1] -> 
  -1.904807641326099892349603201610080959795434795718038117660198644658080916\
1739950643918107231750573215687335188153535`98.68367616104595, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1)}, 
   1] -> 1.597021542358236724255440870416776617967354235110507279115120638865\
9101576485382372751134126645025234729131038410715`98.52026217515713 + 
   0``98.32335492563689*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 1.310178304700559792174135419161958974285\
4135648960427711592625945386346285688042732746682595342948607457230796044652`\
98.70164516488096, GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -4.490957954130238620603081081780531090451494266929189\
9274589164751763251186181453334927405612564694445634751646260102`98.787698486\
69036 + 0``98.29155609126364*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> -4.15801664004916825514449708415466749807\
32166481819216723670750944918725639108529293666029369989546032450561092755195`\
98.4133175501995 + 0``97.9737200435161*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
    (1 + VarGL)^(-1)}, 1] -> 1.9392967096416055793712870411529927871978243615\
897865753805023466445682804872935523327997891027803846254758244162255`98.2466\
8636856751 + 0``98.1486337790024*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), Sqrt[1 + 4*VarGL]/(1 + VarGL), 
    (1 - VarGL)^(-1)}, 1] -> 0.3303606293658276039759374455746160773284591123\
668380893757058824945547954805873196610842443287796635289115650444888`97.4727\
7505487152 + 0``98.46225589591761*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, 
   1] -> 4.023907256051425627089784431790091576113524234811303778320114459002\
5080599281926392061963376709705162220384836414175`98.83300681371344 + 
   0``98.56434459177763*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 4.635575186052131962839141953622863837577\
3383804092187879894599729811547270000244921161612652399574832173223052948112`\
98.55012564950466 + 0``98.06862209126922*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
    VarGL^(-1)}, 1] -> 6.1990102144534980739502045790396787835418242429585197\
886947208710750947731278989305275083010616699049914633488251859`98.9478920361\
7913, GL[{Sqrt[1 + 4*VarGL]/VarGL, Sqrt[1 + 4*VarGL]/(1 + VarGL), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.6308088320530332159188842202632190536539884946\
235408894300754722841377643502906460126211213883968465581337371645968`97.9586\
4713708445 + 0``98.9720824453038*I, 
 GL[{Sqrt[1 + 4*VarGL]/(1 + VarGL), VarGL^(-1), VarGL^(-1), 
    (1 - VarGL)^(-1)}, 1] -> 0.6340729143124141691207359976742514987073464067\
622081114412047383200548728340384507428506199017445938325415093386756`98.2108\
5650533585 + 0``99.94558769445591*I, 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> -3.78975841552494143529132573178848403548\
92506989922386286942037437253223462241595787511918965426262289106660460116657`\
98.84207895130953 + 0``98.83196323061941*I, 
 GL[{VarGL^(-1), VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
    (1 + VarGL)^(-1)}, 1] -> 1.0723389840499025155201330942141066696247986681\
649144878226197500733779912579658573734430060297772149310877169670677`97.7346\
0126763806 + 0``97.96729236719186*I, 
 GL[{VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 6.019315551418179078741318699116206324945\
476776888685659992313055256584014955970151020937140212882797902912621282837`9\
8.97671472019873 + 0``98.53981546480112*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 1.1656548202676182699787619167942541209093255181\
116695708601755966938611853493240275418423122210627897949395793174601`97.5721\
6516618007 + 0``97.61006398918454*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -4.382671772417325816539161199436574129783721522606413\
0343280348469139951591232215996621713303103944345882027302107328`98.090694976\
62104 + 0``97.87421967560842*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> -4.24241742888069050865507474777178463460\
68166164808225808423761465244680757944900208923223029342078619045982389948877`\
98.07156770046119 + 0``97.55968224237161*I, 
 GL[{VarGL^(-1), VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, 
    Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 1] -> 
  1.3083788119675495307674589767318201142154332483989932326548137466173211346\
475618924309452698271490670142456693768224`97.80881573863797 + 
   0``97.8891456349242*I, 
 GL[{VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> -3.54782692059801083610750447023834386613\
53647281081692416332857646233241223556681414525632870628888308677251971545013`\
98.71023066842811 + 0``98.38297484769849*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 1.3373906390929741797102731621972039018093216505\
852333797601435876285727465605266020144218307162996686483215388054093`97.7337\
7694652409 + 0``97.62519174575002*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -5.006090918721184899378070157982916045437294337393805\
9012406383686448678638197012591125282858747249168865222362391483`98.215491919\
95894 + 0``97.74578933411719*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> -4.84696631022424198488704865128875113710\
88006824078409873847317906179942172143320713318685840864264930533309202770649`\
97.91891839569995 + 0``97.37831921438463*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 1] -> 
  1.4992268878255550502000497737176241116590094729355025438753962396583418014\
104661084759113228480579546191268343836831`97.64948847420887 + 
   0``97.65293803802965*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1] -> 6.8857172317779182662281962784280321525023686913033159\
849483540312364290910330722292184354732477568930314638483190813`98.3695645502\
7219 + 0``98.07541002704988*I, 
 GL[{VarGL^(-1), Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 7.185078480691616682784388940488338649849\
591826617194865973298228318077483207237290556200106022185626419241352602205`9\
8.20978637644556 + 0``97.61418384324678*I, 
 GL[{(1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), Sqrt[(4 - VarGL)*VarGL], 
    Sqrt[(4 - VarGL)*VarGL]}, 1] -> 0.012926682318201945290872471351406064879\
6595608104220166936116734467778495098026640268670073811008601790839824662898`\
95.1805584339336 + 0``97.06884692347118*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1), VarGL^(-1), 
    Sqrt[(1 - VarGL)*VarGL]}, 1] -> -0.00173919345523697541114317433531116489\
40826189038039538039946197388047019874400838125904322284117783851053297838259`\
96.08606061146239 + 0``98.8465238494701*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), (1 - 4*VarGL)^(-1), 
    Sqrt[(1 - VarGL)*VarGL]}, 1] -> 0.001241878521670288221622663497887875818\
0069964747816426736634946334529696620670065665180225286787490005747417835993`\
96.06915048345513 + 0``98.97700166450073*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), 
    I*Sqrt[-1 + VarGL]*Sqrt[VarGL]}, 1] -> 
  -0.020920580881737384996703651593789359177297831165110652925871504471719058\
6100436437827106348784099429780898523487311`96.885501268229 + 
   0``98.56492752922733*I, 
 GL[{(1 + 4*VarGL)^(-1), VarGL^(-1), VarGL^(-1), VarGL^(-1), 
    Sqrt[(1 - VarGL)*VarGL]}, 1] -> 0.020920580881737384996703651593789359177\
2978311651106529258715044717190586100436437827106348784099429780898523487311`\
96.885501268229 + 0``98.56492752922733*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), VarGL^(-1), 
    (1 + VarGL)^(-1)}, 1] -> 1.6441210879321144235858865556737106338619626782\
089176093046381888480822925720418636400711524122834446333608917430474`98.2233\
504643506 + 0``97.99926970350208*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    VarGL^(-1)}, 1] -> -6.269753902889317450467932829218335803395209685211986\
2076740581541728196242766521929346352879531500025484042140303707`98.604986582\
65264 + 0``97.9233855714752*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), (1 + VarGL)^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> -6.08451409758246816020346878920810678208\
3924556048739585834156711570106242558145959401949551825800226927205847664885`\
98.23104557111726 + 0``97.6054454180403*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1)}, 1] -> 
  1.8323638048847456718963529938714850070111726940353756554020420751198268649\
81501244982517170763814789919343352730988`97.89979094276337 + 
   0``97.80150402529446*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1] -> 8.7727993622499099001569679082097938261138568539088891\
582943773384952535561865028224908994308905124609916653321424694`98.7863885350\
2505 + 0``98.11852152206572*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, VarGL^(-1), (1 + VarGL)^(-1), VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> 9.122001151060088539979696613867329622066\
9627600879960996894411778999330428023906993658081113145550079129794605615659`\
98.37461326855257 + 0``97.59214003463474*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    VarGL^(-1)}, 1] -> -5.219505531342609388795054728879275326205408515070735\
0477475771232438942157398583505697783013794231180077097268142831`98.688653165\
06245 + 0``98.50909819937043*I, 
 GL[{Sqrt[1 + 4*VarGL]/VarGL, (1 + VarGL)^(-1), VarGL^(-1), VarGL^(-1), 
    Sqrt[1 + 4*VarGL]/VarGL}, 1] -> -4.58470160125639123271895312604358693165\
38665083230564197387670409630674816049870132109755654209143498694554509214522`\
98.25666463405241 + 0``97.80422810124844*I}


==> anc/conGSUM <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" , DESY 23-142                                         *)
(*                                                                                                 *)
(*   >>> GSUM constants                                                                            *)
(*                                                                                                 *)
(***************************************************************************************************)


{H[-3, 1, 1] -> 0.26765263908273260691918382848781157581985706691385459386520\
13531126933436319257768539503068025250930332308313715619`100., 
 H[-2, -3, 1] -> 0.0571801034892550152997132882714460589964720188768472162055\
511306937358072572394990913912930931694094972102938054152`100., 
 H[-2, 1, 1] -> 0.36621322997706348761674629766426276380206341558967822051091\
53133448785067521492485652493476090744826965987410631354`100., 
 H[-1, -2, 1] -> 0.1338263195413663034595919142439057879099285334569272969326\
006765563466718159628884269751534012625465166154156857809`100., 
 H[-1, 2, 1] -> 0.18601165999971890806224597379479871972691267499276559876386\
48962457003243507515944445341670741273974206856553407332`100., 
 H[-1/2, -1, 1] -> 0.35540837692378674841194141901837496097081360385281632911\
98139231939742100803445151675980816495896119586861172943417`100., 
 H[0, -2, 1] -> 0.44841420692364620244306440591577432083426994134919912850174\
63713168243722557203123898651651866533106690289449647082`100., 
 H[0, 2, 1] -> 0.582240526465012505902656320159680108744198474806126425434347\
0478731710440716832008168403185879158571856443606504891`100., 
 H[0, 4, 1] -> 0.267652639082732606919183828487811575819857066913854593865201\
3531126933436319257768539503068025250930332308313715619`100., 
 H[3, 2, 1] -> 0.133826319541366303459591914243905787909928533456927296932600\
6765563466718159628884269751534012625465166154156857809`100., 
 H[-3, -1, 1, 1] -> 0.0438672089544248926007484057163400909110787519181480564\
21567632522725126808955704188811762116073041963040904819879`100., 
 H[-3, -1, 2, 1] -> 0.0174724397497039197802294899193553826318892338219086591\
0946001602309823081327754762589420854092252036944455967891`100., 
 H[-3, -1, 3, 1] -> 0.0110808549580698928660154220693963973817023925666339183\
437898828324897510208686733815578219617905953502180676403334`100., 
 H[-3, 1, 2, 1] -> 0.08000545956608627719523863469068841678762290470467626412\
08079245367762346663116025254258404148042510116440496344126`100., 
 H[-3, 1, 3, 1] -> 0.04934705727057959711154308547567705037748807410103656862\
95164201962949856719374831243937656275929490670522061853438`100., 
 H[-3, 3, 1, 1] -> 0.02729802363846070738703298992027499911355990605362677059\
88102761318220773766526337120940245583980724744564586406146`100., 
 H[-3, 3, 2, 1] -> 0.01042964219887735739534694600452402360442286237871778189\
61773308961250586277705624811332695755044642686105258967239`100., 
 H[-2, -1, -3, 1] -> 0.013004817630385900084758719765612452489491462316831946\
9084256162340056452573714938479173851919630372889089926235301`100., 
 H[-2, 0, -1, 1] -> 0.1656248929422872076648410098347533913630533302739124407\
30787440196184305156623752637388813592678739557918233258965`100., 
 H[-2, 0, 1, 1] -> 0.24130197996858366798525658441820931560259085218459508188\
43755340410953423199831713677824915068778196741106730314949`100., 
 H[-2, 0, 2, 1] -> 0.10377748597515826489031753386249316863207403519707106677\
87642166297763035484526371178718130229370820301378966253695`100., 
 H[-1, -3, 1, 1] -> 0.0404056886192363993977372148653995841847016934720194204\
737629604232963349731283737582073400866905832271454117493464`100., 
 H[-1, -3, 3, 1] -> 0.0101159287822388312757986041771923439312109185047485604\
163092518872241651948852647476942559261874257627072822591501`100., 
 H[-1, -2, -3, 1] -> 0.012167824789685113015425832721992275961150953946655392\
0619879014023231686931960270131774117689431382222560071122499`100., 
 H[-1, -1, -2, 1] -> 0.030137655280984379399824973951891338480862533935797572\
9565384337093733634103672685170985133539007186941799321744223`100., 
 H[-1, 0, -2, 1] -> 0.1429602515717271658449234967012850584410288947463445072\
029496058887804131564084965652782316746298317870290278367524`100., 
 H[-1, 0, 2, 1] -> 0.16803620456275028291622892518691792160888298713176196088\
65106543284863789191646692838384937451465012770506201898648`100., 
 H[-1, 1, -3, 1] -> 0.0832272637452095062445652681722730806181809424481776116\
822474951222244449619962422032904535830263310150864101218957`100., 
 H[-1, 1, 2, 1] -> 0.16803620456275028291622892518691792160888298713176196088\
65106543284863789191646692838384937451465012770506201898648`100., 
 H[-1, 1, 3, 1] -> 0.10377748597515826489031753386249316863207403519707106677\
87642166297763035484526371178718130229370820301378966253696`100., 
 H[-1, 2, 3, 1] -> 0.02391080722136362611084650378543653005504182680085889738\
40614855299299019189198908204887475371616858037032731191069`100., 
 H[-1, 3, 2, 1] -> 0.02245143144533215315514315592204247749147154376741834468\
60161042527855373539698344662444121375271206876675275702124`100., 
 H[0, -2, -1, 1] -> 0.0868333411237349140182379552421454166865061199502071049\
783224154735142313615894551389576104718521415330410435976602`100., 
 H[0, -2, 1, 1] -> 0.14335246056690403423577995038909358564455354344815926182\
09494213464465283410099827939732009756344484450230127950772`100., 
 H[0, -1, -2, 1] -> 0.0810234505566871925209015746558607390560526543354441013\
604694384337359248906888632921677560479571496844029871246135`100., 
 H[0, 0, -2, 1] -> 0.47259784465889687461862319312654767366499616095838115882\
08017271806097560412283668836298685192109157890629470817233`100., 
 H[0, 0, 2, 1] -> 0.537213193608040200940623225594965826670402499340378170689\
7619307183240809201383973304123599754396700481469746773709`100., 
 H[0, 0, 4, 1] -> 0.258461395796573305288000129873672612021625353527988047475\
8408141508572995156401217871299658249150170363361103825913`100., 
 H[0, 1, -2, 1] -> 0.28230892870993092618692454465821619296407981348637295043\
38336328193270521568109879752726677424637934315908421359052`100., 
 H[0, 2, 2, 1] -> 0.094753004230127705721825006420309491486268872317794584825\
4986372470876882892772989638810048101294729532639597700701`100., 
 H[0, 4, 2, 1] -> 0.040405688619236399397737214865399584184701693472019420473\
7629604232963349731283737582073400866905832271454117493464`100., 
 H[3, 2, 2, 1] -> 0.030137655280984379399824973951891338480862533935797572956\
5384337093733634103672685170985133539007186941799321744223`100., 
 H[-2, -3, 0, -1, 1] -> 0.015844346289483722446169260848287241458746904375685\
6728889280876301956137973325750196221295492402002829538801061195`100., 
 H[-2, 0, -3, -1, 1] -> 0.008044656342913135773418587594338068126772691715012\
399697779361763842265944597257027317179382573887513667382198517`100., 
 H[-2, 0, -1, -3, 1] -> 0.007457217156642540729796953613483227175907937419299\
1560318451353511387655746584296750206298582040465859604286931396`100., 
 H[-2, 0, -1, 1, 1] -> 0.0287195937396098420894639470727096182827745165617252\
734850185164964192170365751392037384706957201771784990985739292`100., 
 H[-2, 0, 1, -1, 1] -> 0.0440748188296024931424717659287049566433311048521033\
311667405684333523162918631793044478671106557997747461377531846`100., 
 H[-2, 1, 0, -1, 1] -> 0.1548400374416247234181952775809265591141404046558125\
62106173105273305565800347284658876111565412316402711708159388`100., 
 H[-1, -2, 0, -1, 1] -> 0.035517225873938335374932688631315986622824719985752\
5820008741538663838280890143874398677356020562694537829439449719`100., 
 H[-1, -2, 0, 1, 1] -> 0.0457593710002515113902811133322831509030383392582354\
774773160754631665068351315612058011387096048903546967103083252`100., 
 H[-1, -2, 0, 2, 1] -> 0.0209141626974409618976033663462720571148674883353169\
230680533491150907015132319820760343899615021160642234558281928`100., 
 H[-1, 0, -2, -1, 1] -> 0.018389333840710781333055411342194757060262267450506\
5149918022674026585413898833674440782727859612488189446809632838`100., 
 H[-1, 0, -2, 1, 1] -> 0.0258004950192193929601155916462613639665071504933088\
122654780140039167899350281002312912790686611054947575762057854`100., 
 H[-1, 0, 0, -2, 1] -> 0.1479505149027518895663936095251289473282367142248233\
817387259286280172626282964151032601423811402703556397238179047`100., 
 H[-1, 0, 0, 2, 1] -> 0.16024875915129240810895670821241684467249268776611522\
09958174851542406943402127058807773117962826794508042500383354`100., 
 H[-1, 0, 1, -2, 1] -> 0.0374198267806040701157846344066577184908754915675238\
256151560651557625423977514914823810280850100563012694658467666`100., 
 H[-1, 0, 1, 2, 1] -> 0.04624535620190305160050584969090453708527893119371666\
84586842742971380506683706742121340392996894655753858492061516`100., 
 H[-1, 1, 3, 2, 1] -> 0.02091416269744096189760336634627205711486748833531692\
30680533491150907015132319820760343899615021160642234558281928`100., 
 H[0, -2, -3, -1, 1] -> 0.005619232227479595405533156843282112279264292690750\
8211436598383299657105472093834476456198004250153922363620780244`100., 
 H[0, -2, -1, -3, 1] -> 0.005167790106596749296236321930912975040605331676330\
0061046442672381514311402979602208482509216017919946827101538567`100., 
 H[0, -2, -1, 1, 1] -> 0.0205935870937583600620400981484166652887995448162860\
210705715567573417586727321272690343563095424221608200407733421`100., 
 H[0, -2, 1, -1, 1] -> 0.0333882398970000620361438431971668903026448420088341\
574125107778697552381371098931589586522553514784945339469532455`100., 
 H[0, -1, -2, -1, 1] -> 0.013426979641139443377895375975959293527733865049033\
7904879316568546430127456153031709001607004979178044053140410055`100., 
 H[0, -1, 0, -2, 1] -> 0.0846970411379469366955067575295753498347039074240183\
248957395694731316746694745962752731646238706871660578391814319`100., 
 H[0, -1, 1, 2, 1] -> 0.03734527981540345035608851596726695410019829786975872\
06848227251819562546029898764308577312360613948757044522118164`100., 
 H[0, -1, 2, 1, 1] -> 0.02937304778745368323606716087446183441948782401093371\
39480865131551026600760217971264308500206293169480231971451305`100., 
 H[0, 0, -1, -2, 1] -> 0.0462822680332974719414108233090796227813714184450601\
794647858605058186967081029934396667036744460295696298158197396`100., 
 H[0, 0, 0, -2, 1] -> 0.48571453783060644457329894775467287275489649707169501\
27595560700348977663341528655864584738048938884716067671443954`100., 
 H[0, 0, 0, 1, 1] -> 1.082323233711138191516003696541167902774750951918726907\
6829762154441206161869688465569096359416999172329908139080427`100., 
 H[0, 0, 0, 2, 1] -> 0.517479061673899386330758161898862945622377475141379258\
2443193479770082815818649769364857778265609006477228649999936`100., 
 H[0, 0, 1, 2, 1] -> 0.112857496443902972729963571824449197552605162034129010\
9407727177615946167406926504621135573074447981606128146980861`100., 
 H[0, 0, 2, 1, 1] -> 0.093097125991768577143706617673459566991639403105704629\
6408853473499923863017122642469956662137943141699366792423117`100., 
 H[0, 1, -1, 2, 1] -> 0.07783397637218177712552023400541449112397354534053962\
32568699406568950494503817555843833545829535292009378171093974`100., 
 H[0, 1, 0, 2, 1] -> 0.352282678397537088377847189834564021418114640387462487\
9086638511240081896664890296905957078802390932122489961880653`100., 
 H[0, 1, 1, 2, 1] -> 0.339545469087359869590667848460860206138781533979575179\
1304750222490137419723806082682624196443182167020255697097162`100., 
 H[0, 2, 0, 1, 1] -> 0.193555353813065246883358384005756275859813267037314630\
8921552084771944947468367501009818440355489988399348858326319`100., 
 H[0, 2, 0, 2, 1] -> 0.087985537010508960299940601102710859325924922175602653\
811151990723360219249781602582714513251466322853311008713434`100., 
 H[2, 0, 0, 1, 1] -> 0.433692377048955196688733956157895063490278040840420615\
4998613281989995328833607685831695588627706960275826420829634`100., 
 H[2, 0, 0, 2, 1] -> 0.202865795179889634385040795938247960719353235842060617\
7885825360491781323500448059946612912855531083897313421579136`100., 
 H[-1, -1, -2, 0, -1, 1] -> 0.00587386944476705694351589761173521490030077922\
40596735835224765365940438718543144195006940401141389502890502014041`100., 
 H[-1, -1, 0, -2, -1, 1] -> 0.00301848537050686189765794456740961200470714878\
22846202983932824909483546526898184050504738868972422066526100002207`100., 
 H[-1, 0, -1, -2, -1, 1] -> 0.00216865829975058070499810153898266449367747181\
49153374590009081986402660093663333045785393288036068225492818058798`100., 
 H[0, -2, 0, -1, 1, 1] -> 0.0102622198629902131297767614267561872731950308259\
297480707790695686774341344166197246856362051081061987576164910708`100., 
 H[0, -2, 0, 1, -1, 1] -> 0.0136432909662683879347610108152818085072000311654\
844367278506307227990442961968197443793296794361710805249201320031`100., 
 H[0, -2, 1, 0, -1, 1] -> 0.0364569466755358479798232532437854272298244507572\
950807989792918914523623491729180460981818138346629039534546292895`100., 
 H[0, -1, -1, -2, -1, 1] -> 0.00174170764115010271434216699702702433334340517\
70102016474875940873956356292168190712059845571672057660163936895734`100., 
 H[0, -1, 1, 1, 2, 1] -> 0.01580925456732119844370127497637611485117933016318\
14620765032721425689502991648371279439846621651215939704908094365`100., 
 H[0, -1, 1, 2, 1, 1] -> 0.01221371578685814834769756294680458980263648937686\
89252735631120991021155334513387648018244108790321010226949190402`100., 
 H[0, 0, -2, -1, 1, 1] -> 0.0072133423595420508134455180173528993941138908675\
575906870930778043781968979589131179443849740019426182596336765989`100., 
 H[0, 0, -2, 1, -1, 1] -> 0.0099508803890736997041093054908880689802917622688\
602645344511306616431495581282946996993254997499807997541613009945`100., 
 H[0, 0, 1, -2, -1, 1] -> 0.0143887875221795323927990566938601121564746028146\
271070627486842021189325919379228805624363011755096955912023971846`100., 
 H[0, 1, -2, 0, -1, 1] -> 0.0728439474410760352045326943417729355192323055349\
114104869997405239011262588550073319491213186712356468021105983171`100., 
 H[0, 1, -1, 1, 2, 1] -> 0.03257428255313080151852377144777951318802023473286\
88837702605166938370746976524297450471297902339658152959350731818`100., 
 H[0, 1, 0, -2, -1, 1] -> 0.0377015374397458223985338181740285669565404807060\
685033891759766675125226519808408555203869455817412878629903604195`100., 
 H[2, 1, 0, 1, -1, 1] -> 0.11098692185111425312914621292692850010845159958615\
90129492686013724069999936518761508837432629722440839125133718344`100., 
 H[2, 1, 1, 0, -1, 1] -> 0.40511987803260220747768621788627100566907288892267\
13187302463553067759549700520057329287925737230016165223148625933`100., 
 H[2, 1, 1, 1, -1, 1] -> 0.37136264841430559644610516206351271355967169008967\
17813795509624321623784555252022423201098359846376794657763392838`100.}


==> anc/conGSUM1 <==
(***************************************************************************************************)
(*                                                                                                 *)
(* Legal Notice:                                                                                   *)
(* -------------                                                                                   *)
(* Any direct or indirect use of the material presented in this paper requires to cite             *)
(* the publication :                                                                               *)
(*                                                                                                 *)
(* J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider,         *)
(* and K.~Sch\"onwald,                                                                             *)
(* "The first-order factorizing contributions to the three--loop massive operator matrix elements  *)
(* $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$" ,DESY 23-142                                          *)
(*                                                                                                 *)
(*   >>> GSUM1 constants, extension                                                                *)
(*                                                                                                 *)
(***************************************************************************************************)


{H[-1, 1, 1] -> 0.58224052646501250590265632015968010874419847480612642543434\
70478731710440716832008168403185879158571856443606504893`100., 
 H[0, 2, 1] -> 0.582240526465012505902656320159680108744198474806126425434347\
0478731710440716832008168403185879158571856443606504891`100., 
 H[2, 1, 1] -> 0.822467033424113218236207583323012594609474950603399218867779\
1146850037352016004369168144503098793526520021594811686`100., 
 H[2, 2, 1] -> 0.240226506959100712333551263163332485865276475797272793433432\
0668118326911299172360999741317219634954663577988306795`100., 
 H[-1, 0, 1, 1] -> 0.38889584616810632909974350804769310098851340865184045143\
3852252664203994537349106417790096641697693948201973073601`100., 
 H[0, -1, 1, 1] -> 0.24307035167006157756270472396758221716815796300633230408\
14083153012077746720665898765032681438714490532089613738404`100., 
 H[0, 1, -1, 1] -> 0.50821521280468485081213162697707402705995846970647949703\
87614067874411039443790914900316528619630872881655122481975`100., 
 H[0, 1, 1, 1] -> 1.202056903159594285399738161511449990764986292340498881792\
2715553418382057863130901864558736093352581461991577952606`100., 
 H[0, 2, 2, 1] -> 0.094753004230127705721825006420309491486268872317794584825\
4986372470876882892772989638810048101294729532639597700701`100., 
 H[2, 0, 2, 1] -> 0.214072370866706227434213125349690417557713933372433630430\
4077913703247976963072840361225610303948662932274989446668`100., 
 H[2, 1, 2, 1] -> 0.269576479531527807387355389118312174917068347597201405828\
9430985409668851303191213455485404214323006082384338990043`100., 
 H[2, 2, 1, 1] -> 0.150257112894949285674967270188931248845623286542562360224\
0339444177297757232891362733069842011669072682748947244076`100., 
 H[-1, 0, 1, 1, 1] -> 0.11285749644390297272996357182444919755260516203412901\
09407727177615946167406926504621135573074447981606128146980861`100., 
 H[-1, 1, 0, 1, 1] -> 0.35228267839753708837784718983456402141811464038746248\
79086638511240081896664890296905957078802390932122489961880653`100., 
 H[0, -1, 1, 1, 1] -> 0.09309712599176857714370661767345956699163940310570462\
96408853473499923863017122642469956662137943141699366792423117`100., 
 H[0, 1, -1, 1, 1] -> 0.19355535381306524688335838400575627585981326703731463\
08921552084771944947468367501009818440355489988399348858326319`100., 
 H[0, 1, 1, -1, 1] -> 0.43369237704895519668873395615789506349027804084042061\
54998613281989995328833607685831695588627706960275826420829634`100., 
 H[0, 2, 1, 2, 1] -> 0.045512223866526096684341420299180295765509916875882961\
2894041338801108370977071920937457190845525871733415596352523`100., 
 H[0, 2, 2, 1, 1] -> 0.034159126166513913723199642256390757634030646517717097\
9797627264228568356966440576251447929724380166037291903391459`100., 
 H[2, 0, 1, 2, 1] -> 0.069368034302854577400758774536356805627918396790575002\
6880264114457070760025560113182010589495341983630787738092274`100., 
 H[2, 0, 2, 1, 1] -> 0.054653052738263652059247402367107201488659627160339580\
1645364027369974271452572999609900749957787018321920277517626`100., 
 H[2, 1, 0, 2, 1] -> 0.241022075300300563913526094702643095033059284989990459\
8805751940036593336102591859816715605043916377805706930762122`100., 
 H[0, 1, -1, 1, 1, 1] -> 0.08220874302947184492449939702672910809682642494788\
09602535506370833937875683200006555457381239840364046618635301964`100., 
 H[0, 1, 1, -1, 1, 1] -> 0.17692012816527167211506588957440321187824624275304\
19562809724515650423431508930661424158842863181918907672159247707`100., 
 H[2, 0, 1, 2, 2, 1] -> 0.009434386793692389827648477734143036572704619276221\
2508696754416781541504848789264352820198631173788048320217559691`100., 
 H[2, 0, 2, 1, 2, 1] -> 0.007164121421796584430847949913183352441644208786813\
5834714255169139666254427079870327619380263663610703159963254822`100., 
 H[2, 0, 2, 2, 1, 1] -> 0.005945909798945021270380231938757760923331168163941\
5230497895402122922800725073858771988515224453113321050140438486`100., 
 H[2, 1, 0, 2, 2, 1] -> 0.025464137972826522361729050835162916866576348560259\
6677918986811514927991745795969374955067357069981873139024219212`100., 
 H[2, 1, 2, 0, 2, 1] -> 0.055614632177887977469090418258291551926463458251968\
993249010890488334328044301940342019327191738063827790989823025`100., 
 H[2, 2, 0, 1, 2, 1] -> 0.011024681194413928810329923543478985062235345611868\
503869188559807251828409307453348873290207964873385850271354543`100., 
 H[2, 2, 0, 2, 1, 1] -> 0.009413334197417411037941730998160964875749808681497\
3105200048027860888126464219917269583424235664609949679959159823`100., 
 H[2, 2, 1, 0, 2, 1] -> 0.030260431911784573683466037660081508048759339824548\
7813535264854541634445705126991448420494277355438851362004097085`100.}

